Demodalising G\"odel's God? Ultrafilters, Rigidity and Modal Collapse Revisited

G\"odel's ontological argument is modal by design. Possibility and necessity are among its central concerns, and connected interpretation decisions -- extensions or intensions for the positive properties, constant or varying quantifier domains, the choice of modal logic, etc. -- subtly shape the argument and, in particular, whether the modal collapse is implied or not. It is tempting to abstract the modality away and to read the positive properties as merely forming an ultrafilter -- which, however, may replace G\"odel's argument with a perhaps more manageable alternative that may have little to do with G\"odel's original intention. In this spirit, Odifreddi and Gomes argue that modal collapse is an intrinsic structural feature of any theory that characterises positive properties as an ultrafilter and identifies God as its principal generator. This comment shows that the structural claim is false. There is an explicit S5 model, with constant domains, in which positivity is at every world a modal ultrafilter principally generated by a unique and necessarily existing Godlike individual, and in which the modal collapse nevertheless fails -- already for an atomic formula. What drives the collapse is not the ultrafilter structure but the rigidity of positivity -- itself a thoroughly modal condition: given only that positivity is a modal ultrafilter, modal collapse and rigidity are equivalent. Rigidity is thus exactly what the collapse adds to the ultrafilter structure, and the disagreement is whether it is to be counted part of that structure at all. Two further claims of Odifreddi and Gomes are clarified: one on the derivability of G\"odel's Theorem IV, one on the extensionality of positivity. All results are machine-checked in Isabelle/HOL, which distinguishes kernel-checked proofs from model-finder output.

==> anc/GoedelUltrafilterNote/AltEntailmentVariant.thy <==
(*<*)
(* AltEntailmentVariant.thy -- Supports the last paragraph of SECTION 4.2 of
   the article.

   Benzmueller & Scott (2025, Sect. 4.5) study a repair of Goedel's 1970
   axioms that leaves the definition of essence untouched (Goedel's own EssG,
   without Scott's conjunct) and instead reads necessary property implication
   with a non-emptiness guard:  X =>c Y  :=  Box(X /= empty  &  X \<sqsubseteq> Y).

   Verified here:
     - the theory is consistent (one world, one entity);
     - Nitpick finds a SECOND model of cardinality one, in which the empty
       property is positive and no Godlike entity exists;
     - after adding Ax1Gen that second model is excluded (expect = none).   *)
(*>*)

theory AltEntailmentVariant imports HOML BaseDefs
begin

section \<open>Goedel's essence with the guarded entailment\<close>

  abbreviation EssGc :: \<open>\<gamma> \<Rightarrow> e \<Rightarrow> \<sigma>\<close> (infix \<open>EssGc\<close> 58)
    where \<open>Y EssGc x \<equiv> \<^bold>\<forall>Z. Z x \<^bold>\<rightarrow> (Y \<Rrightarrow>\<^sup>c Z)\<close>

  abbreviation NEc :: \<open>\<gamma>\<close>
    where \<open>NEc \<equiv> \<lambda>x. \<^bold>\<forall>Y. (Y EssGc x) \<^bold>\<rightarrow> \<^bold>\<box>(\<^bold>\<exists>\<^sup>EY)\<close>

section \<open>The axioms of the variant\<close>

  axiomatization where
    Ax1c:  \<open>\<lfloor>\<^bold>\<forall>\<phi> \<psi>. (P \<phi> \<^bold>\<and> P \<psi>) \<^bold>\<rightarrow> P (\<lambda>x. \<phi> x \<^bold>\<and> \<psi> x)\<rfloor>\<close> and
    Ax2ac: \<open>\<lfloor>\<^bold>\<forall>\<phi>. \<^bold>\<not>(P \<phi>) \<^bold>\<leftrightarrow> P (\<rightharpoondown>\<phi>)\<rfloor>\<close> and
    Ax2bc: \<open>\<lfloor>\<^bold>\<forall>\<phi>. P \<phi> \<^bold>\<rightarrow> \<^bold>\<box>(P \<phi>)\<rfloor>\<close> and
    Ax3c:  \<open>\<lfloor>P NEc\<rfloor>\<close> and
    Ax4c:  \<open>\<lfloor>\<^bold>\<forall>\<phi> \<psi>. (P \<phi> \<^bold>\<and> (\<phi> \<Rrightarrow>\<^sup>c \<psi>)) \<^bold>\<rightarrow> P \<psi>\<rfloor>\<close>

  axiomatization where Bc: \<open>symm R\<close>

section \<open>Two models of cardinality one\<close>

text \<open>Consistency; Nitpick reports a model with one world and one entity.\<close>

  lemma Consistent: True nitpick [timeout = 120, satisfy, card e = 1, card i = 1, user_axioms, expect = genuine] oops

text \<open>The \emph{second} model of Benzmueller and Scott (2025, Fig. 9): the empty
property is positive and there is no Godlike entity.\<close>

  lemma SecondModel: \<open>(\<lfloor>P (\<lambda>x. \<^bold>\<bottom>)\<rfloor>) \<and> (\<forall>w. \<not>(\<exists>x. G x w))\<close>
    nitpick [timeout = 120, satisfy, card e = 1, card i = 1, user_axioms, expect = genuine] oops

section \<open>Ax1Gen excludes the second model\<close>

  axiomatization where
    Ax1Genc: \<open>\<lfloor>\<^bold>\<forall>Z \<phi>. (Pos Z \<^bold>\<and> (\<phi> \<Sqinter> Z)) \<^bold>\<rightarrow> P \<phi>\<rfloor>\<close>

  lemma ConsistentGen: True nitpick [timeout = 120, satisfy, card e = 1, card i = 1, user_axioms, expect = genuine] oops

text \<open>At cardinality one the second model is gone: no model has the empty property positive and no Godlike entity.\<close>

  lemma SecondModel_excluded:
    \<open>(\<lfloor>P (\<lambda>x. \<^bold>\<bottom>)\<rfloor>) \<and> (\<forall>w. \<not>(\<exists>x. G x w))\<close> nitpick [timeout = 120, satisfy, card e = 1, card i = 1, user_axioms, expect = none] oops
end


==> anc/GoedelUltrafilterNote/AndersonVariant.thy <==
(*<*)
(* AndersonVariant.thy -- Supports the row "Anderson" of Table 1 of the article.

   Anderson's emendation keeps positivity on intensions but weakens the
   axioms (one direction of A1 is dropped) and reads Godlikeness through necessity:
   G x iff the modal positive properties are exactly the necessary modal properties
   of x. This theory replays, in the shallow embedding used throughout
   this session, the four claims of that row: P is *not* a gamma-ultrafilter,
   the restricted P' (positivity of the rigidified extension at the current
   world) *is* a gamma-ultrafilter, P and P' do not coincide, and modal
   collapse is countersatisfiable.

   The axioms and the necessary-existence proofs (GodExImpliesNecEx etc.)
   are taken over from the AFP entry Types_Tableaus_and_Goedels_God
   (theory AndersonProof.thy) by Fuenmayor & Benzmueller; GodIsEssential and
   the ultrafilter facts (U2) are restructured here at the modal object
   level. Cf. also Benzmueller & Fuenmayor (2020) and Anderson (1990). *)
(*>*)

theory AndersonVariant imports HOML MFilter
begin

section \<open>Anderson's vocabulary\<close>

  consts P :: \<open>\<gamma> \<Rightarrow> \<sigma>\<close>
  abbreviation entails :: \<open>\<gamma> \<Rightarrow> \<gamma> \<Rightarrow> \<sigma>\<close> (infix \<open>\<Rrightarrow>\<close> 60) where \<open>X \<Rrightarrow> Y \<equiv> \<^bold>\<box>(\<^bold>\<forall>\<^sup>Ez. X z \<^bold>\<rightarrow> Y z)\<close>
  abbreviation GA :: \<gamma> where \<open>GA \<equiv> \<lambda>x. \<^bold>\<forall>Y. (P Y) \<^bold>\<leftrightarrow> \<^bold>\<box>(Y x)\<close>
  abbreviation EssA :: \<open>\<gamma> \<Rightarrow> e \<Rightarrow> \<sigma>\<close> (infix \<open>EssA\<close> 58) where \<open>Y EssA x \<equiv> \<^bold>\<forall>Z. \<^bold>\<box>(Z x) \<^bold>\<leftrightarrow> (Y \<Rrightarrow> Z)\<close>
  abbreviation NEA :: \<gamma> where \<open>NEA \<equiv> \<lambda>x. \<^bold>\<forall>Y. (Y EssA x) \<^bold>\<rightarrow> \<^bold>\<box>(\<^bold>\<exists>\<^sup>EY)\<close>

section \<open>Anderson's axioms, in S5\<close>

  axiomatization where
    A1a: \<open>\<lfloor>\<^bold>\<forall>X. P (\<rightharpoondown>X) \<^bold>\<rightarrow> \<^bold>\<not>(P X)\<rfloor>\<close> and
    A2:  \<open>\<lfloor>\<^bold>\<forall>X Y. (P X \<^bold>\<and> (X \<Rrightarrow> Y)) \<^bold>\<rightarrow> P Y\<rfloor>\<close> and
    T2:  \<open>\<lfloor>P GA\<rfloor>\<close> and
    A4a: \<open>\<lfloor>\<^bold>\<forall>X. P X \<^bold>\<rightarrow> \<^bold>\<box>(P X)\<rfloor>\<close> and
    A5:  \<open>\<lfloor>P NEA\<rfloor>\<close>

  axiomatization where
    Srefl: \<open>reflexive R\<close> and
    Ssymm: \<open>symm R\<close> and
    Stran: \<open>transitive R\<close>

  lemma True nitpick [timeout = 120, satisfy, card e = 1, card i = 1, user_axioms, expect = genuine] oops
  lemma A4b: \<open>\<lfloor>\<^bold>\<forall>X. \<^bold>\<not>(P X) \<^bold>\<rightarrow> \<^bold>\<box>(\<^bold>\<not>(P X))\<rfloor>\<close> using A4a Ssymm by auto

text \<open>The S5 principle @{text \<open>\<diamond>\<box>\<phi> \<rightarrow> \<box>\<phi>\<close>} (from symmetry and transitivity),
  used schematically in GodIsEssential below.\<close>

  lemma S5: \<open>\<lfloor>\<^bold>\<diamond>\<^bold>\<box>\<phi> \<^bold>\<rightarrow> \<^bold>\<box>\<phi>\<rfloor>\<close> using Ssymm Stran by blast

section \<open>The argument\<close>

  theorem T1: \<open>\<lfloor>\<^bold>\<forall>X. P X \<^bold>\<rightarrow> \<^bold>\<diamond>(\<^bold>\<exists>\<^sup>EX)\<rfloor>\<close> using A1a A2 by blast
  theorem T3: \<open>\<lfloor>\<^bold>\<diamond>(\<^bold>\<exists>\<^sup>EGA)\<rfloor>\<close> using T1 T2 by simp

text \<open>Theorem 11.36 of Fitting (2002): Godlikeness is an essence of any
  Godlike entity. The proof is kept at the modal object level: every step
  states the validity of a modal formula. V1--V4 establish that, for
  Godlike entities, positivity, necessity of instantiation and necessary
  entailment by @{term GA} all coincide; the essence claim is their
  combination.\<close>

  theorem GodIsEssential: \<open>\<lfloor>\<^bold>\<forall>x. GA x \<^bold>\<rightarrow> (GA EssA x)\<rfloor>\<close>
  proof -
    have V1: \<open>\<lfloor>\<^bold>\<forall>Q. P Q \<^bold>\<rightarrow> (\<^bold>\<forall>x. GA x \<^bold>\<rightarrow> Q x)\<rfloor>\<close> using Srefl by blast
    have V2: \<open>\<lfloor>\<^bold>\<forall>Q. \<^bold>\<box>(P Q) \<^bold>\<rightarrow> (GA \<Rrightarrow> Q)\<rfloor>\<close> using V1 by blast
    have V3: \<open>\<lfloor>\<^bold>\<forall>Q. P Q \<^bold>\<rightarrow> (GA \<Rrightarrow> Q)\<rfloor>\<close> using A4a V2 S5 by metis
    have V4: \<open>\<lfloor>\<^bold>\<forall>Q. (GA \<Rrightarrow> Q) \<^bold>\<rightarrow> P Q\<rfloor>\<close> using A2 T2 by blast
    show ?thesis using V3 V4 by metis
  qed

text \<open>Theorem 11.38: possibilist existence of a Godlike entity implies its
  necessary actualist existence; then necessary existence outright. Unlike
  the corresponding step of \<open>ScottVariant.T5\<close>, these are taken over verbatim
  from the AFP entry (theory AndersonProof.thy): the one-line metis/smt
  proofs discharge the higher-order essence goals directly from the S5 frame
  (Ssymm, Stran, Srefl), which the modal-object-level chain cannot do here
  without a non-terminating search.\<close>

  theorem GodExImpliesNecEx: \<open>\<lfloor>(\<^bold>\<exists>GA) \<^bold>\<rightarrow> \<^bold>\<box>(\<^bold>\<exists>\<^sup>EGA)\<rfloor>\<close> by (metis (lifting) A2 A4b A5 Ssymm Stran)
  theorem possExImpliesNecEx: \<open>\<lfloor>\<^bold>\<diamond>(\<^bold>\<exists>GA) \<^bold>\<rightarrow> \<^bold>\<box>(\<^bold>\<exists>\<^sup>EGA)\<rfloor>\<close> by (metis (lifting) A2 A4a A5 Ssymm Stran)
  theorem GodNecExists: \<open>\<lfloor>\<^bold>\<box>(\<^bold>\<exists>\<^sup>EGA)\<rfloor>\<close> by (smt (verit, del_insts) GodExImpliesNecEx Ssymm T3)
  lemma ExistsGA: \<open>\<lfloor>\<^bold>\<exists>\<^sup>EGA\<rfloor>\<close> by (metis GodNecExists Srefl)

section \<open>The ultrafilter facts (Table 1 of the article, row ``Anderson'')\<close>

text \<open>P itself is \emph{not} a gamma-ultrafilter: Nitpick finds a countermodel.\<close>

  lemma U1_fails: assumes \<open>constant_domains\<close> shows \<open>\<lfloor>UFilter P\<rfloor>\<close>
    nitpick [timeout = 120, card e = 1, card i = 2, user_axioms, expect = genuine] oops

text \<open>The restricted notion P': a property is counted positive at w iff its
  rigidified extension at w is positive at w. The definition names the
  evaluation world inside the property it builds -- it is the shallow
  embedding's counterpart of the IHOML extension-of operator, not a formula
  of the modal object language. The hybrid-witness audit (audit/README.md)
  accordingly flags P' as world-indexed (WORLDQ), and with it the statements
  U2 and PrincipalA that instantiate it. Fitting's P', on extensions, is the
  same construction at type delta.\<close>

  definition Prigid :: \<open>\<gamma> \<Rightarrow> \<sigma>\<close> (\<open>P''\<close>) where \<open>P' \<equiv> \<lambda>\<phi>. \<lambda>w. P (\<lambda>x. \<lambda>v. \<phi> x w) w\<close>

text \<open>The pointwise characterisation of @{term \<open>P'\<close>} for Godlike entities,
  used both for the ultrafilter conditions and for principality below.\<close>

  lemma Prigid_char: \<open>\<lfloor>\<^bold>\<forall>x. GA x \<^bold>\<rightarrow> ((P' \<phi>) \<^bold>\<leftrightarrow> (\<phi> x))\<rfloor>\<close> for \<phi> :: \<gamma>
    by (metis Prigid_def Srefl)

  theorem U2: \<open>\<lfloor>UFilter P'\<rfloor>\<close>
    \<comment> \<open>Modal-level proof: for Godlike entities, \<open>P'\<close> is pointwise
       characterised by instantiation (char, a valid modal formula,
       schematic in \<open>\<phi>\<close>); combined with the actual existence of a Godlike
       witness (ExistsGA), each ultrafilter condition is itself a validity.\<close>
  proof -
    note char = Prigid_char
    have c1: \<open>\<lfloor>\<^bold>\<U> \<^bold>\<in> P'\<rfloor>\<close> using ExistsGA char by blast
    have c2: \<open>\<lfloor>\<^bold>\<not>(\<^bold>\<emptyset> \<^bold>\<in> P')\<rfloor>\<close> using ExistsGA char by metis
    have c3: \<open>\<lfloor>\<^bold>\<forall>\<phi> \<psi>. ((\<phi> \<^bold>\<in> P') \<^bold>\<and> (\<phi> \<^bold>\<subseteq> \<psi>)) \<^bold>\<rightarrow> (\<psi> \<^bold>\<in> P')\<rfloor>\<close> using ExistsGA char by metis
    have c4: \<open>\<lfloor>\<^bold>\<forall>\<phi> \<psi>. ((\<phi> \<^bold>\<in> P') \<^bold>\<and> (\<psi> \<^bold>\<in> P')) \<^bold>\<rightarrow> ((\<phi> \<^bold>\<sqinter> \<psi>) \<^bold>\<in> P')\<rfloor>\<close> using ExistsGA char by metis
    have c5: \<open>\<lfloor>\<^bold>\<forall>\<phi>. (\<phi> \<^bold>\<in> P') \<^bold>\<or> ((\<^bold>\<sim>\<phi>) \<^bold>\<in> P')\<rfloor>\<close> using ExistsGA char by metis
    show ?thesis using c1 c2 c3 c4 c5 by simp
  qed

text \<open>P and P' do not coincide: Nitpick finds a countermodel.\<close>

  lemma U3_fails: assumes \<open>constant_domains\<close> shows \<open>\<lfloor>\<^bold>\<forall>\<phi>. (P \<phi>) \<^bold>\<leftrightarrow> (P' \<phi>)\<rfloor>\<close>
    nitpick [timeout = 120, card e = 1, card i = 2, user_axioms, expect = genuine, show_all] oops

section \<open>Modal collapse fails (Table 1 of the article)\<close>

  lemma MC: assumes \<open>constant_domains\<close> shows \<open>\<lfloor>\<^bold>\<forall>\<Phi>. \<Phi> \<^bold>\<rightarrow> \<^bold>\<box>\<Phi>\<rfloor>\<close>
    nitpick [timeout = 120, card e = 1, card i = 2, user_axioms, expect = genuine, show_all] oops

text \<open>The frame axioms Srefl, Ssymm, Stran are axioms of this theory, so
  @{text user_axioms} makes every countermodel above an S5 countermodel; constancy of the domains is imposed as a premise, so the countermodels have constant domains as well.\<close>

section \<open>Anderson's ultrafilter is principal, generated by Godlikeness\<close>

text \<open>Odifreddi and Gomes (Sects. 5.1 and 5.2) hold that the collapse-free
  emendations must give up principality, and with it the absolute maximality of
  God. They need not: Anderson's @{term \<open>P'\<close>} is at every world the principal
  ultrafilter generated by Godlikeness -- a property is positive iff every
  Godlike individual has it -- while modal collapse still fails (MC above).\<close>

  theorem PrincipalA: \<open>\<lfloor>\<^bold>\<forall>\<phi>. (P' \<phi>) \<^bold>\<leftrightarrow> (\<^bold>\<forall>x. GA x \<^bold>\<rightarrow> \<phi> x)\<rfloor>\<close>
    using ExistsGA Prigid_char by metis

text \<open>Anderson keeps the rigidity axiom A4a for @{term P}, but @{term P} is not the
  ultrafilter (U1\_fails); the ultrafilter is @{term \<open>P'\<close>}, and @{term \<open>P'\<close>} is
  \emph{not} rigid -- as the argument of Proposition 2 of the article requires,
  since a rigid gamma-ultrafilter collapses the modalities and the collapse
  fails here (MC).\<close>

  lemma Prigid_not_rigid: assumes \<open>constant_domains\<close> shows \<open>\<lfloor>\<^bold>\<forall>\<phi>. (P' \<phi>) \<^bold>\<rightarrow> \<^bold>\<box>(P' \<phi>)\<rfloor>\<close>
    nitpick [timeout = 120, card e = 1, card i = 2, user_axioms, expect = genuine, show_all] oops

end


==> anc/GoedelUltrafilterNote/BaseDefs.thy <==
(*<*)
(* BaseDefs.thy -- Definitions shared by all argument variants studied in the
   note; cf. Benzmueller (KR 2020, Fig. 3). *)
(*>*)

theory BaseDefs imports HOML
begin

section \<open>Positive properties\<close>

text \<open>@{term P} is the only primitive of Goedel's theory. Its type makes it
  range over \emph{intensions} of properties, i.e. over world-dependent concepts.\<close>

  consts P :: \<open>\<gamma> \<Rightarrow> \<sigma>\<close>

section \<open>Entailment\<close>

  abbreviation entails :: \<open>\<gamma> \<Rightarrow> \<gamma> \<Rightarrow> \<sigma>\<close> (infix \<open>\<sqsubseteq>\<close> 60)    where \<open>X \<sqsubseteq> Y \<equiv> \<^bold>\<forall>\<^sup>Ez. X z \<^bold>\<rightarrow> Y z\<close>
  abbreviation nentails :: \<open>\<gamma> \<Rightarrow> \<gamma> \<Rightarrow> \<sigma>\<close> (infix \<open>\<Rrightarrow>\<close> 60)  where \<open>X \<Rrightarrow> Y \<equiv> \<^bold>\<box>(X \<sqsubseteq> Y)\<close>

text \<open>The alternative reading of necessary entailment discussed in Section 4.2
  of the article, which blocks the empty property from entailing everything; cf.
  Benzmueller and Scott (2025, Sect. 4.5) and Fuenmayor and Benzmueller (2017, fn. 13).\<close>

  abbreviation nentails' :: \<open>\<gamma> \<Rightarrow> \<gamma> \<Rightarrow> \<sigma>\<close> (infix \<open>\<Rrightarrow>\<^sup>c\<close> 60) where \<open>X \<Rrightarrow>\<^sup>c Y \<equiv> \<^bold>\<box>((X \<^bold>\<noteq> (\<lambda>x. \<^bold>\<bottom>)) \<^bold>\<and> (X \<sqsubseteq> Y))\<close>

section \<open>Collections of positive properties\<close>

  abbreviation Pos :: \<open>(\<gamma> \<Rightarrow> \<sigma>) \<Rightarrow> \<sigma>\<close> where \<open>Pos Z \<equiv> \<^bold>\<forall>X. Z X \<^bold>\<rightarrow> P X\<close>
  abbreviation conjOf :: \<open>\<gamma> \<Rightarrow> (\<gamma> \<Rightarrow> \<sigma>) \<Rightarrow> \<sigma>\<close> (infix \<open>\<Sqinter>\<close> 60) where \<open>X \<Sqinter> Z \<equiv> \<^bold>\<box>(\<^bold>\<forall>\<^sup>Eu. X u \<^bold>\<leftrightarrow> (\<^bold>\<forall>Y. Z Y \<^bold>\<rightarrow> Y u))\<close>

text \<open>@{term \<open>X \<Sqinter> Z\<close>}: modal property @{term X} is the (possibly infinite)
  conjunction of the modal properties in @{term Z}. This is the formal counterpart of
  Goedel's footnote to axiom A1, ``and for any number of summand[s]''; cf. Anderson
  and Gettings (1996) and Fitting (2002).\<close>

section \<open>Godlikeness, essence, necessary existence\<close>

  abbreviation G :: \<open>\<gamma>\<close> where \<open>G \<equiv> \<lambda>x. \<^bold>\<forall>Y. P Y \<^bold>\<rightarrow> Y x\<close>

text \<open>Essence in Scott's reading: the conjunct @{term \<open>Y x\<close>} is the addition
  that blocks the empty essence lemma and hence the inconsistency of Goedel's
  1970 manuscript detected by Leo-II.\<close>

  abbreviation Ess :: \<open>\<gamma> \<Rightarrow> e \<Rightarrow> \<sigma>\<close> (infix \<open>Ess\<close> 58) where \<open>Y Ess x \<equiv> Y x \<^bold>\<and> (\<^bold>\<forall>Z. Z x \<^bold>\<rightarrow> (Y \<Rrightarrow> Z))\<close>

text \<open>Goedel's own reading, without that conjunct; retained for the analysis in
  ExtensionalityTests.thy.\<close>

  abbreviation EssG :: \<open>\<gamma> \<Rightarrow> e \<Rightarrow> \<sigma>\<close> (infix \<open>EssG\<close> 58) where \<open>Y EssG x \<equiv> \<^bold>\<forall>Z. Z x \<^bold>\<rightarrow> (Y \<Rrightarrow> Z)\<close>
  abbreviation NE :: \<open>\<gamma>\<close> where \<open>NE \<equiv> \<lambda>x. \<^bold>\<forall>Y. (Y Ess x) \<^bold>\<rightarrow> \<^bold>\<box>(\<^bold>\<exists>\<^sup>EY)\<close>

section \<open>Collapse entails rigidity -- with no axiom at all\<close>

text \<open>Instantiating the modal collapse at @{text \<open>\<Phi> := P X\<close>} yields the
  rigidity of positivity. This direction of the equivalence of
  \<open>UFilterOnly.MC_iff_A4\<close> uses nothing but the definitions, which is why it is
  stated here, before any axiom is postulated.\<close>

  theorem A4_from_MC:
    assumes MC: \<open>\<lfloor>\<^bold>\<forall>\<Phi>. \<Phi> \<^bold>\<rightarrow> \<^bold>\<box>\<Phi>\<rfloor>\<close> shows \<open>\<lfloor>\<^bold>\<forall>X. P X \<^bold>\<rightarrow> \<^bold>\<box>(P X)\<rfloor>\<close>
  proof -
    { fix w :: i and X :: \<gamma>
      from spec[OF spec[OF MC, of w], of \<open>P X\<close>]
      have \<open>P X w \<longrightarrow> (\<forall>v. (w r v) \<longrightarrow> P X v)\<close> by simp }
    thus ?thesis by auto
  qed

end


==> anc/GoedelUltrafilterNote/ExtensionalityTests.thy <==
(*<*)
(* ExtensionalityTests.thy -- Supports SECTION 4.2 of the article.

   Odifreddi & Gomes (2026, Sect. 2.3) invoke "the extensionality of positivity
   (derivable from Ax2a and Ax4)". The particular inference they need is sound.
   The general premise depends on the reading of "have the same extension":
   on the *local* reading (same extension at the world of evaluation) it is *not*
   derivable from Ax2a and Ax4; on the *global* reading (necessarily coextensive)
   it is, from Ax4 alone -- and only the global reading is needed for their
   single application.

   Cf. Benzmueller & Scott (2025, Fig. 4, lines 40, 50-51 and Sect. 4.5). *)
(*>*)

theory ExtensionalityTests imports HOML BaseDefs
begin

section \<open>What is available\<close>

text \<open>Self-difference and the empty property are equivalent -- world-wise, at
  every world. This is the step Odifreddi and Gomes actually need, and it is
  valid.\<close>

  lemma SelfDiff_equiv_Empty: \<open>\<lfloor>\<^bold>\<forall>\<^sup>Ex. (x \<^bold>\<noteq> x) \<^bold>\<leftrightarrow> \<^bold>\<bottom>\<rfloor>\<close> by simp
  lemma SelfIdent_equiv_Top: \<open>\<lfloor>\<^bold>\<forall>\<^sup>Ex. (x \<^bold>= x) \<^bold>\<leftrightarrow> \<^bold>\<top>\<rfloor>\<close> by simp


section \<open>What is \emph{not} available\<close>

text \<open>Boolean extensionality in the non-trivial direction, from equivalence to
  identity, is countersatisfiable: nitpick returns a two-world countermodel. Were
  it valid, substitution of equivalents in arbitrary modal contexts would be
  licensed and the intensional reading of @{term P} would collapse.\<close>

  lemma BoolExt_nontrivial: \<open>\<lfloor>\<^bold>\<forall>\<phi> \<psi>. (\<phi> \<^bold>\<leftrightarrow> \<psi>) \<^bold>\<rightarrow> (\<phi> \<^bold>= \<psi>)\<rfloor>\<close>
    nitpick [timeout = 120, card e = 1, card i = 2, user_axioms, expect = genuine, show_all] oops

text \<open>The trivial direction is of course valid.\<close>

  lemma BoolExt_trivial: \<open>\<lfloor>\<^bold>\<forall>\<phi> \<psi>. (\<phi> \<^bold>= \<psi>) \<^bold>\<rightarrow> (\<phi> \<^bold>\<leftrightarrow> \<psi>)\<rfloor>\<close> by simp

text \<open>Correspondingly, general extensionality of positivity -- coextensive
  properties are alike positive -- is not derivable as a schema over intensions.\<close>

  lemma PosExt_general: \<open>\<lfloor>\<^bold>\<forall>\<phi> \<psi>. (\<^bold>\<forall>\<^sup>Ex. \<phi> x \<^bold>\<leftrightarrow> \<psi> x) \<^bold>\<rightarrow> (P \<phi> \<^bold>\<leftrightarrow> P \<psi>)\<rfloor>\<close>
    nitpick [timeout = 120, card e = 1, card i = 2, user_axioms, expect = genuine] oops

text \<open>Both countermodels survive the passage to S5 with constant domains: the frame conditions and the constancy of the domains are premises that nitpick must satisfy while falsifying the conclusion. So the \emph{local} reading of the extensionality of positivity fails in the modal base
  Goedel, Scott and Odifreddi and Gomes work in, not merely in K.\<close>

  lemma BoolExt_nontrivial_S5:
    assumes \<open>reflexive R\<close> and \<open>symm R\<close> and \<open>transitive R\<close> and \<open>constant_domains\<close>
    shows \<open>\<lfloor>\<^bold>\<forall>\<phi> \<psi>. (\<phi> \<^bold>\<leftrightarrow> \<psi>) \<^bold>\<rightarrow> (\<phi> \<^bold>= \<psi>)\<rfloor>\<close>
    nitpick [timeout = 120, card e = 1, card i = 2, user_axioms, expect = genuine, show_all] oops

  lemma PosExt_general_S5:
    assumes \<open>reflexive R\<close> and \<open>symm R\<close> and \<open>transitive R\<close> and \<open>constant_domains\<close>
    shows \<open>\<lfloor>\<^bold>\<forall>\<phi> \<psi>. (\<^bold>\<forall>\<^sup>Ex. \<phi> x \<^bold>\<leftrightarrow> \<psi> x) \<^bold>\<rightarrow> (P \<phi> \<^bold>\<leftrightarrow> P \<psi>)\<rfloor>\<close>
    nitpick [timeout = 120, card e = 1, card i = 2, user_axioms, expect = genuine] oops


section \<open>The entailment artefact\<close>

text \<open>Under the usual reading of necessary entailment the empty property
  entails everything. This is what makes Goedel's own definition of essence yield
  the ``empty essence lemma'' and hence the inconsistency detected by Leo-II
  (Benzmueller and Woltzenlogel Paleo 2016).\<close>

  lemma Empty_entails_all: \<open>\<lfloor>\<^bold>\<forall>\<psi>. (\<lambda>x. \<^bold>\<bottom>) \<Rrightarrow> \<psi>\<rfloor>\<close> by simp
  lemma EmptyEssence: \<open>\<lfloor>\<^bold>\<forall>x. (\<lambda>y. \<^bold>\<bottom>) EssG x\<rfloor>\<close> by simp

text \<open>Under the alternative reading of Benzmueller and Scott (2025, Sect. 4.5) --
  which leaves the definition of essence untouched -- the empty property no longer
  entails everything, and the empty essence lemma is blocked. The idea was flagged
  in Fuenmayor and Benzmueller (2017, fn. 13) and connects to the entailment versus
  concept-containment debate; cf. Alama, Oppenheimer and Zalta (2015).\<close>

  lemma Empty_entails_all_alt: \<open>\<lfloor>\<^bold>\<forall>\<psi>. (\<lambda>x. \<^bold>\<bottom>) \<Rrightarrow>\<^sup>c \<psi>\<rfloor>\<close> nitpick [timeout = 120, card e = 1, card i = 1, user_axioms, expect = genuine, show_all] oops

  abbreviation EssGc :: \<open>\<gamma> \<Rightarrow> e \<Rightarrow> \<sigma>\<close> (infix \<open>EssGc\<close> 58) where \<open>Y EssGc x \<equiv> \<^bold>\<forall>Z. (Z x \<^bold>\<rightarrow> (Y \<Rrightarrow>\<^sup>c Z))\<close>
  lemma EmptyEssence_blocked: \<open>\<lfloor>\<^bold>\<forall>x. (\<lambda>y. \<^bold>\<bottom>) EssGc x\<rfloor>\<close> nitpick [timeout = 120, card e = 1, card i = 1, user_axioms, expect = genuine] oops


section \<open>Extensionality under Ax2a and Ax4 alone\<close>

text \<open>Odifreddi and Gomes claim the extensionality of positivity is ``derivable
  from Ax2a and Ax4''. We test exactly that: a fresh positivity constant
  @{term Q}, constrained by nothing but those two axioms.\<close>

  consts Q :: \<open>\<gamma> \<Rightarrow> \<sigma>\<close>

  axiomatization where
    QAx2a: \<open>\<lfloor>\<^bold>\<forall>\<phi>. \<^bold>\<not>(Q \<phi>) \<^bold>\<leftrightarrow> Q (\<rightharpoondown>\<phi>)\<rfloor>\<close> and
    QAx4:  \<open>\<lfloor>\<^bold>\<forall>\<phi> \<psi>. (Q \<phi> \<^bold>\<and> (\<phi> \<Rrightarrow> \<psi>)) \<^bold>\<rightarrow> Q \<psi>\<rfloor>\<close>

  lemma QConsistent: True nitpick [timeout = 120, satisfy, card e = 1, card i = 1, user_axioms, expect = genuine] oops

text \<open>The schema fails: coextensive properties need not be alike positive,
  even in the presence of Ax2a and Ax4.\<close>

  lemma PosExt_from_Ax2a_Ax4: \<open>\<lfloor>\<^bold>\<forall>\<phi> \<psi>. (\<^bold>\<forall>\<^sup>Ex. \<phi> x \<^bold>\<leftrightarrow> \<psi> x) \<^bold>\<rightarrow> (Q \<phi> \<^bold>\<leftrightarrow> Q \<psi>)\<rfloor>\<close>
    nitpick [timeout = 120, card e = 1, card i = 2, user_axioms, expect = genuine, show_all] oops

text \<open>The same countermodel survives the passage to S5 with constant domains: the frame conditions and the constancy of the domains are premises that nitpick must satisfy while falsifying the conclusion. This
  is the countermodel Section 4.2 of the article rests on, so it is the one
  whose modal base matters.\<close>

  lemma PosExt_from_Ax2a_Ax4_S5:
    assumes \<open>reflexive R\<close> and \<open>symm R\<close> and \<open>transitive R\<close> and \<open>constant_domains\<close>
    shows \<open>\<lfloor>\<^bold>\<forall>\<phi> \<psi>. (\<^bold>\<forall>\<^sup>Ex. \<phi> x \<^bold>\<leftrightarrow> \<psi> x) \<^bold>\<rightarrow> (Q \<phi> \<^bold>\<leftrightarrow> Q \<psi>)\<rfloor>\<close>
    nitpick [timeout = 120, card e = 1, card i = 2, user_axioms, expect = genuine, show_all] oops

text \<open>The verdict depends on how ``have the same extension'' is read. On the \emph{local} reading just refuted, @{term \<phi>} and @{term \<psi>} pick out the same
  individuals at the world of evaluation. On the \emph{global} reading -- necessary
  coextension -- the schema \emph{does} follow, from Ax4 alone: necessarily coextensive
 properties entail each other. It is only this weaker, global schema that the
 single application of Odifreddi and Gomes requires, since the empty property and
 self-difference coincide at every world.\<close>

  lemma PosExtNec_from_Ax2a_Ax4: \<open>\<lfloor>\<^bold>\<forall>\<phi> \<psi>. (\<^bold>\<box>(\<^bold>\<forall>\<^sup>Ex. \<phi> x \<^bold>\<leftrightarrow> \<psi> x)) \<^bold>\<rightarrow> (Q \<phi> \<^bold>\<leftrightarrow> Q \<psi>)\<rfloor>\<close>
    \<comment> \<open>Modal-level proof: necessary coextension is mutual necessary
       entailment (N1, N2), and Ax4 applied in both directions transfers
       positivity.\<close>
    proof -
      have N1: \<open>\<lfloor>\<^bold>\<forall>\<phi> \<psi>. (\<^bold>\<box>(\<^bold>\<forall>\<^sup>Ex. \<phi> x \<^bold>\<leftrightarrow> \<psi> x)) \<^bold>\<rightarrow> (\<phi> \<Rrightarrow> \<psi>)\<rfloor>\<close> by auto
      have N2: \<open>\<lfloor>\<^bold>\<forall>\<phi> \<psi>. (\<^bold>\<box>(\<^bold>\<forall>\<^sup>Ex. \<phi> x \<^bold>\<leftrightarrow> \<psi> x)) \<^bold>\<rightarrow> (\<psi> \<Rrightarrow> \<phi>)\<rfloor>\<close> by auto
      show ?thesis using N1 N2 QAx4 by (metis (mono_tags))
    qed

text \<open>Moreover, the appeal to extensionality in their proof of Theorem IV is
  dispensable: that the empty property is not positive follows from Ax2a and
  Ax4 directly, since the empty property necessarily entails its own complement.\<close>

  lemma NegEmpty: \<open>\<lfloor>\<^bold>\<not>(Q (\<lambda>x. \<^bold>\<bottom>))\<rfloor>\<close>
    \<comment> \<open>Modal-level proof: the empty property necessarily entails its own
       complement (ent), so by Ax4 its positivity would spread to the
       complement, contradicting Ax2a.\<close>
    proof -
      have ent: \<open>\<lfloor>(\<lambda>x. \<^bold>\<bottom>) \<Rrightarrow> (\<rightharpoondown>(\<lambda>x. \<^bold>\<bottom>))\<rfloor>\<close> by simp
      show ?thesis using ent QAx2a QAx4 by (metis (mono_tags))
    qed

end


==> anc/GoedelUltrafilterNote/FittingVariant.thy <==
(*<*)
(* FittingVariant.thy -- Supports the row "Fitting" of Table 1 of the article.

   Fitting reads positivity as a predicate on property EXTENSIONS (type
   delta = e => bool) rather than on intensions. This theory replays, in the
   shallow embedding used throughout this session, the two claims of that
   row: positivity forms a delta-ultrafilter, and modal collapse is
   countersatisfiable even in S5.

   The faithful IHOML rendering, with its explicit extension-of operator,
   remains that of Fitting (2002), Fuenmayor & Benzmueller (KI 2017; AFP
   entry Types_Tableaus_and_Goedels_God, theory FittingProof.thy) and
   Benzmueller & Fuenmayor (2020); the axioms below mirror the AFP entry's
   A1a, A1b, A2, T2 (P of the extension of G), A4a and A5 (P of the
   extension of NE). *)
(*>*)

theory FittingVariant imports HOML MFilter
begin

section \<open>Extensions and their rigid intensions\<close>

  type_synonym \<delta> = \<open>e \<Rightarrow> bool\<close>
  abbreviation rig :: \<open>\<delta> \<Rightarrow> \<gamma>\<close> (\<open>\<lceil>_\<rceil>\<close>) where \<open>\<lceil>X\<rceil> \<equiv> \<lambda>x. \<lambda>w. X x\<close>
  abbreviation ext :: \<open>\<gamma> \<Rightarrow> i \<Rightarrow> \<delta>\<close> where \<open>ext \<phi> w \<equiv> \<lambda>z. \<phi> z w\<close>

section \<open>Fitting's vocabulary: positivity on extensions\<close>

  consts P :: \<open>\<delta> \<Rightarrow> \<sigma>\<close>

  abbreviation entailsD :: \<open>\<delta> \<Rightarrow> \<delta> \<Rightarrow> \<sigma>\<close> (infix \<open>\<Rrightarrow>\<^sub>\<delta>\<close> 60) where \<open>X \<Rrightarrow>\<^sub>\<delta> Y \<equiv> \<^bold>\<box>(\<^bold>\<forall>\<^sup>Ez. \<lceil>X\<rceil> z \<^bold>\<rightarrow> \<lceil>Y\<rceil> z)\<close>
  abbreviation G :: \<gamma> where \<open>G \<equiv> \<lambda>x. \<^bold>\<forall>Y. P Y \<^bold>\<rightarrow> \<lceil>Y\<rceil> x\<close>
  abbreviation EssD :: \<open>\<delta> \<Rightarrow> e \<Rightarrow> \<sigma>\<close> (infix \<open>EssD\<close> 58) where \<open>Y EssD x \<equiv> \<lceil>Y\<rceil> x \<^bold>\<and> (\<^bold>\<forall>Z. \<lceil>Z\<rceil> x \<^bold>\<rightarrow> (Y \<Rrightarrow>\<^sub>\<delta> Z))\<close>
  abbreviation NE :: \<gamma> where \<open>NE \<equiv> \<lambda>x. \<^bold>\<forall>Y. (Y EssD x) \<^bold>\<rightarrow> \<^bold>\<box>(\<^bold>\<exists>\<^sup>E(\<lceil>Y\<rceil>))\<close>

section \<open>Fitting's axioms, in S5\<close>

  axiomatization where
    A1a: \<open>\<lfloor>\<^bold>\<forall>X. P (\<lambda>z. \<not> X z) \<^bold>\<rightarrow> \<^bold>\<not>(P X)\<rfloor>\<close> and
    A1b: \<open>\<lfloor>\<^bold>\<forall>X. \<^bold>\<not>(P X) \<^bold>\<rightarrow> P (\<lambda>z. \<not> X z)\<rfloor>\<close> and
    A2:  \<open>\<lfloor>\<^bold>\<forall>X Y. (P X \<^bold>\<and> (X \<Rrightarrow>\<^sub>\<delta> Y)) \<^bold>\<rightarrow> P Y\<rfloor>\<close> and
    T2:  \<open>\<lfloor>(\<lambda>w. P (ext G w) w)\<rfloor>\<close> and
    A4a: \<open>\<lfloor>\<^bold>\<forall>X. P X \<^bold>\<rightarrow> \<^bold>\<box>(P X)\<rfloor>\<close> and
    A5:  \<open>\<lfloor>(\<lambda>w. P (ext NE w) w)\<rfloor>\<close>

  axiomatization where
    Srefl: \<open>reflexive R\<close> and
    Ssymm: \<open>symm R\<close> and
    Stran: \<open>transitive R\<close>

  lemma True nitpick [timeout = 120, satisfy, card e = 1, card i = 1, user_axioms, expect = genuine, show_all] oops

section \<open>A Godlike entity exists at every world\<close>

  theorem T1: \<open>\<lfloor>\<^bold>\<forall>X. P X \<^bold>\<rightarrow> \<^bold>\<diamond>(\<^bold>\<exists>\<^sup>E(\<lceil>X\<rceil>))\<rfloor>\<close> using A1a A2 by blast

text \<open>The essence/necessary-existence reasoning is the same modal argument as
  in the intensional variants (\<open>ScottVariant.T5\<close>): the rigidified extension
  @{term \<open>ext G w0\<close>} is an essence of its Godlike witness (ess), so A5 forces
  @{text \<open>\<box>(\<exists>\<^sup>E\<lceil>ext G w0\<rceil>)\<close>}, whence @{text \<open>\<exists>\<^sup>EG\<close>} by reflexivity. What
  cannot be lifted to a chain of \emph{valid} modal formulas is only the
  rigidification itself: @{term \<open>ext G w0\<close>} freezes G's extension at the
  \emph{particular} evaluation world w0, an operation the object language of
  the shallow embedding cannot name (that is what IHOML's extension-of
  operator \<open>\<down>\<close> is for). Hence the outer @{text \<open>fix w0\<close>} and the witness
  @{text obtain} remain; everything inside is the usual modal essence step.\<close>

  theorem ExistsG: \<open>\<lfloor>\<^bold>\<exists>\<^sup>EG\<rfloor>\<close>
  proof (rule allI)
    fix w0 :: i
    have pG: \<open>P (ext G w0) w0\<close> using T2 by blast
    hence \<open>(\<^bold>\<diamond>(\<^bold>\<exists>\<^sup>E(\<lceil>ext G w0\<rceil>))) w0\<close> using T1 by blast
    then obtain v x where xv: \<open>x @ v\<close> and gx: \<open>G x w0\<close> by auto
    have posOf: \<open>P Z w0\<close> if \<open>Z x\<close> for Z :: \<delta> by (metis gx that A1b)
    have ess: \<open>((ext G w0) EssD x) w0\<close> by (metis gx posOf)
    have ne: \<open>NE x w0\<close> using A5 gx by auto
    hence \<open>\<forall>Y. ((Y EssD x) w0) \<longrightarrow> ((\<^bold>\<box>(\<^bold>\<exists>\<^sup>E(\<lceil>Y\<rceil>))) w0)\<close> by simp
    hence \<open>((ext G w0) EssD x) w0 \<longrightarrow> ((\<^bold>\<box>(\<^bold>\<exists>\<^sup>E(\<lceil>ext G w0\<rceil>))) w0)\<close> by (rule allE)
    hence \<open>(\<^bold>\<box>(\<^bold>\<exists>\<^sup>E(\<lceil>ext G w0\<rceil>))) w0\<close> using ess by simp
    thus \<open>(\<^bold>\<exists>\<^sup>EG) w0\<close> using Srefl by auto
  qed

section \<open>Positivity forms a delta-ultrafilter (Table 1 of the article)\<close>

text \<open>Extensions are plain sets of individuals -- the powerset reading of
  Section 2 of the article -- so the subset relation between them is the ordinary,
  world-independent one.\<close>

  abbreviation DFilter :: \<open>(\<delta> \<Rightarrow> \<sigma>) \<Rightarrow> \<sigma>\<close>
    where \<open>DFilter \<Phi> \<equiv>
        (\<Phi> (\<lambda>z. True))
      \<^bold>\<and> \<^bold>\<not>(\<Phi> (\<lambda>z. False))
      \<^bold>\<and> (\<^bold>\<forall>X Y. ((\<Phi> X) \<^bold>\<and> (\<lambda>w. \<forall>z. X z \<longrightarrow> Y z)) \<^bold>\<rightarrow> (\<Phi> Y))
      \<^bold>\<and> (\<^bold>\<forall>X Y. ((\<Phi> X) \<^bold>\<and> (\<Phi> Y)) \<^bold>\<rightarrow> (\<Phi> (\<lambda>z. X z \<and> Y z)))\<close>

  abbreviation DUFilter :: \<open>(\<delta> \<Rightarrow> \<sigma>) \<Rightarrow> \<sigma>\<close> where \<open>DUFilter \<Phi> \<equiv> DFilter \<Phi> \<^bold>\<and> (\<^bold>\<forall>X. (\<Phi> X) \<^bold>\<or> (\<Phi> (\<lambda>z. \<not> X z)))\<close>
  theorem U1: \<open>\<lfloor>DUFilter P\<rfloor>\<close> by (metis (no_types, lifting) A1b ExistsG)

section \<open>The derived test P' is a gamma-ultrafilter\<close>

text \<open>The derived test on intensions -- positivity of the extension at the
  current world -- is definable here exactly as in \<open>AndersonVariant\<close>, and it
  forms a gamma-ultrafilter. The ultrafilter structure of the Fitting row of
  Table 1 of the article is thus visible at type gamma as well: P is a
  delta-ultrafilter, the induced P' a gamma-ultrafilter. The proof is kept
  at the modal object level as in \<open>AndersonVariant.U2\<close>: the pointwise
  characterisation char (whose two higher-order instantiations, at the
  current extension of @{text \<open>\<phi>\<close>} and of its complement, are found by smt) and the
  ultrafilter conditions c1-c5 are all valid modal formulas. No condition
  on the accessibility relation is needed, since Fitting's G reads
  positivity without a box.\<close>

  definition Prigid :: \<open>\<gamma> \<Rightarrow> \<sigma>\<close> (\<open>P''\<close>) where \<open>P' \<equiv> \<lambda>\<phi>. \<lambda>w. P (ext \<phi> w) w\<close>

text \<open>The pointwise characterisation of @{term \<open>P'\<close>} for Godlike entities,
  used both for the ultrafilter conditions and for principality below.\<close>

  lemma Prigid_char: \<open>\<lfloor>\<^bold>\<forall>x. G x \<^bold>\<rightarrow> ((P' \<phi>) \<^bold>\<leftrightarrow> (\<phi> x))\<rfloor>\<close> for \<phi> :: \<gamma>
    by (smt (verit, del_insts) Prigid_def A1b)

  theorem U2: \<open>\<lfloor>UFilter P'\<rfloor>\<close> 
  proof -
    note char = Prigid_char
    have c1: \<open>\<lfloor>\<^bold>\<U> \<^bold>\<in> P'\<rfloor>\<close> using ExistsG char by blast
    have c2: \<open>\<lfloor>\<^bold>\<not>(\<^bold>\<emptyset> \<^bold>\<in> P')\<rfloor>\<close> using ExistsG char by metis
    have c3: \<open>\<lfloor>\<^bold>\<forall>\<phi> \<psi>. ((\<phi> \<^bold>\<in> P') \<^bold>\<and> (\<phi> \<^bold>\<subseteq> \<psi>)) \<^bold>\<rightarrow> (\<psi> \<^bold>\<in> P')\<rfloor>\<close> using ExistsG char by metis
    have c4: \<open>\<lfloor>\<^bold>\<forall>\<phi> \<psi>. ((\<phi> \<^bold>\<in> P') \<^bold>\<and> (\<psi> \<^bold>\<in> P')) \<^bold>\<rightarrow> ((\<phi> \<^bold>\<sqinter> \<psi>) \<^bold>\<in> P')\<rfloor>\<close> using ExistsG char by metis
    have c5: \<open>\<lfloor>\<^bold>\<forall>\<phi>. (\<phi> \<^bold>\<in> P') \<^bold>\<or> ((\<^bold>\<sim>\<phi>) \<^bold>\<in> P')\<rfloor>\<close> using ExistsG char by metis
    show ?thesis using c1 c2 c3 c4 c5 by presburger
  qed

section \<open>Modal collapse fails, even in S5 (Table 1 of the article)\<close>

  lemma MC: assumes \<open>constant_domains\<close> shows \<open>\<lfloor>\<^bold>\<forall>\<Phi>. \<Phi> \<^bold>\<rightarrow> \<^bold>\<box>\<Phi>\<rfloor>\<close> 
    nitpick [timeout = 120, card e = 1, card i = 2, user_axioms, expect = genuine, show_all] oops

text \<open>The frame axioms Srefl, Ssymm, Stran are axioms of this theory, so
  @{text user_axioms} makes this an S5 countermodel -- as the section title says -- and constancy of the domains is imposed as a premise.\<close>

section \<open>Fitting's ultrafilter is principal, generated by Godlikeness\<close>

text \<open>As in Anderson's variant: the @{text \<delta>}-notion is at every world
  principally generated by Godlikeness, and the collapse still fails.\<close>

  theorem PrincipalF: \<open>\<lfloor>\<^bold>\<forall>\<phi>. (P' \<phi>) \<^bold>\<leftrightarrow> (\<^bold>\<forall>x. G x \<^bold>\<rightarrow> \<phi> x)\<rfloor>\<close>
    using ExistsG Prigid_char by metis

end


==> anc/GoedelUltrafilterNote/GoedelAx1Gen.thy <==
(*<*)
(* GoedelAx1Gen.thy -- Supports SECTION 4.1 of the article, and (PosExt_local)
   the Friedman paragraph of Section 4.2.

   Odifreddi & Gomes (2026, Sect. 2.3) report that automated provers "fail" on
   Goedel's Theorem IV. They do not. Theorem IV is not derivable from A1 in its
   binary form, but it *is* derivable once Goedel's own marginal note to A1
   ("and for any number of summands") is formalised as Ax1Gen.

   Cf. Benzmueller & Scott (2025, Sect. 4.4, Fig. 7) and, for the underlying
   step P(G), Fuenmayor & Benzmueller (AFP 2017, Prop. 11.16). *)
(*>*)

theory GoedelAx1Gen imports HOML BaseDefs
begin

section \<open>Goedel's axioms, with Scott's essence\<close>

  axiomatization where
    Ax1:  \<open>\<lfloor>\<^bold>\<forall>\<phi> \<psi>. (P \<phi> \<^bold>\<and> P \<psi>) \<^bold>\<rightarrow> P (\<lambda>x. \<phi> x \<^bold>\<and> \<psi> x)\<rfloor>\<close> and
    Ax2a: \<open>\<lfloor>\<^bold>\<forall>\<phi>. \<^bold>\<not>(P \<phi>) \<^bold>\<leftrightarrow> P (\<rightharpoondown>\<phi>)\<rfloor>\<close> and
    Ax2b: \<open>\<lfloor>\<^bold>\<forall>\<phi>. P \<phi> \<^bold>\<rightarrow> \<^bold>\<box>(P \<phi>)\<rfloor>\<close> and
    Ax3:  \<open>\<lfloor>P NE\<rfloor>\<close> and
    Ax4:  \<open>\<lfloor>\<^bold>\<forall>\<phi> \<psi>. (P \<phi> \<^bold>\<and> (\<phi> \<Rrightarrow> \<psi>)) \<^bold>\<rightarrow> P \<psi>\<rfloor>\<close>

  axiomatization where B: \<open>symm R\<close>

text \<open>The KB principle @{text \<open>\<diamond>\<box>\<phi> \<rightarrow> \<phi>\<close>}, stated schematically as in
  \<open>ScottVariant.B''\<close>.\<close>

  lemma B'': \<open>\<lfloor>\<^bold>\<diamond>\<^bold>\<box>\<phi> \<^bold>\<rightarrow> \<phi>\<rfloor>\<close> using B by blast

  lemma consistent: True nitpick [timeout = 120, satisfy, card e = 1, card i = 1, user_axioms, expect = genuine, show_all] oops

section \<open>Theorem IV is \emph{not} derivable from Ax1 alone\<close>

text \<open>With Ax1 only in its binary form, Theorem IV is underivable. This is
  established definitively -- not by reporting prover failure, but by the
  explicit infinite countermodel of \<open>Th4Underivability\<close> (\<open>Th4_fails\<close>)
  (positivity interpreted by a free ultrafilter on the naturals); cf.
  Benzmueller and Scott (2025, Sect. 4.4).\<close>

section \<open>...but every finite countermodel is excluded\<close>

text \<open>In any model with finitely many individuals and finitely many worlds,
  Theorem IV already follows from the binary axioms: the conjunction of the
  finitely many positive properties is positive by iterated Ax1, possibly
  instantiated by Ax2a and Ax4, and rigidity (Ax2b, with Ax2a) transfers
  positivity along accessibility, so the witness is Godlike. This is the
  finite-ultrafilter principality observation of Odifreddi and Gomes (2026,
  Thm. 3.2) transposed to the modal setting -- and it is exactly why Nitpick,
  a finite model finder, cannot certify underivability here; see
  Th4Underivability.thy for the (necessarily infinite) countermodel.\<close>

text \<open>Two points about the scope of the result below, both readable off its
  statement and its position in this theory. (i) \<open>finite\<close> means \emph{both} finitely many individuals (@{text fe}) and finitely many worlds (@{text fi}), and the proof uses both: what it requires is that the space of intensions
  @{typ \<gamma>} be finite (@{text finU} below), and with infinitely many worlds
  @{typ \<gamma>} is infinite even over a single individual. So Odifreddi and Gomes
  (2026, Thm. 3.2) -- finitely many individuals -- does not transpose to the
  modal setting as it stands. Whether the second hypothesis can be \emph{dropped} --
  whether Theorem IV already follows from the binary axioms over finitely many
  individuals but infinitely many worlds -- is not settled here: the
  countermodel of Th4Underivability has one world and infinitely many
  individuals, so it does not decide that case. (ii) The result uses only the \emph{binary} Ax1: it is
  stated and proved here, before the section below in which Goedel's footnote
  axiom @{text Ax1Gen} is introduced, so @{text Ax1Gen} is not available to its
  proof. (The theory is named after that later section.) The axioms it does use
  are Ax1, Ax2a, Ax2b, Ax4 and B.\<close>

text \<open>Possible instantiation of positive properties, from Ax2a and Ax4
  alone (base logic K).\<close>

  lemma T1gen: \<open>\<lfloor>\<^bold>\<forall>X. P X \<^bold>\<rightarrow> \<^bold>\<diamond>(\<^bold>\<exists>\<^sup>EX)\<rfloor>\<close> using Ax2a Ax4 by blast

text \<open>The universal property is positive.\<close>

  lemma P_universal: \<open>\<lfloor>P (\<lambda>x. \<^bold>\<top>)\<rfloor>\<close> using Ax2a Ax4 by blast

  theorem Th4_finite:
    assumes fe: \<open>finite (UNIV :: e set)\<close> and fi: \<open>finite (UNIV :: i set)\<close>
    shows \<open>\<lfloor>\<^bold>\<diamond>(\<^bold>\<exists>\<^sup>EG)\<rfloor>\<close>
  proof -
    \<comment> \<open>The space of intensions is finite.\<close>
    have powfin: \<open>finite (UNIV :: (e \<times> i) set set)\<close> using fe fi by (simp add: Finite_Set.finite_set finite_prod)
    have inj: \<open>inj (\<lambda>f :: \<gamma>. {(x, w). f x w})\<close> using inj_on_def by fastforce
    have \<open>finite (range (\<lambda>f :: \<gamma>. {(x, w). f x w}))\<close> using powfin by (metis finite_subset subset_UNIV)
    hence finU: \<open>finite (UNIV :: \<gamma> set)\<close> using inj by (metis finite_imageD)
    \<comment> \<open>Main argument, worldwise.\<close>
    { fix w :: i
      have finS: \<open>finite {Y :: \<gamma>. P Y w}\<close> using finU by (metis finite_subset subset_UNIV)
       have conjP: \<open>P (\<lambda>x. \<lambda>v. \<forall>Y\<in>T. Y x v) w\<close> if \<open>finite T\<close> and \<open>T \<subseteq> {Y. P Y w}\<close> for T :: \<open>\<gamma> set\<close> using that
      proof (induct T rule: finite_induct)
        case empty 
          have \<open>(\<lambda>x :: e. \<lambda>v :: i. \<forall>Y\<in>({} :: \<gamma> set). Y x v) = (\<lambda>x. \<^bold>\<top>)\<close> by (simp add: fun_eq_iff)
        thus ?case using P_universal by simp
      next
        case (insert Z T)
          hence pz: \<open>P Z w\<close> and pT: \<open>P (\<lambda>x. \<lambda>v. \<forall>Y\<in>T. Y x v) w\<close> by auto
          have \<open>P (\<lambda>x. Z x \<^bold>\<and> (\<lambda>x'. \<lambda>v. \<forall>Y\<in>T. Y x' v) x) w\<close>
          using Ax1 pz pT by blast
          moreover have \<open>(\<lambda>x. Z x \<^bold>\<and> (\<lambda>x'. \<lambda>v. \<forall>Y\<in>T. Y x' v) x) = (\<lambda>x. \<lambda>v. \<forall>Y\<in>insert Z T. Y x v)\<close> by (simp add: fun_eq_iff)
          ultimately show ?case by metis
        qed
      \<comment> \<open>The conjunction of all properties positive at @{term w}.\<close>
      define CS where \<open>CS = (\<lambda>x :: e. \<lambda>v :: i. \<forall>Y :: \<gamma>. P Y w \<longrightarrow> Y x v)\<close>
      have \<open>CS = (\<lambda>x. \<lambda>v. \<forall>Y\<in>{Y. P Y w}. Y x v)\<close> by (simp add: CS_def Ball_def)
      hence pCS: \<open>P CS w\<close> using conjP[OF finS subset_refl] by metis
      \<comment> \<open>Possible instantiation, then rigidity transfers positivity back.\<close>
      from pCS T1gen have \<open>(\<^bold>\<diamond>(\<^bold>\<exists>\<^sup>ECS)) w\<close> by blast
      then obtain v x where wv: \<open>w r v\<close> and xv: \<open>x @ v\<close> and cx: \<open>CS x v\<close> by auto
      have \<open>G x v\<close> by (metis cx wv Ax2b B CS_def)
      hence \<open>(\<^bold>\<diamond>(\<^bold>\<exists>\<^sup>EG)) w\<close> using wv xv by auto }
    thus ?thesis by auto
  qed


section \<open>Goedel's footnote, formalised\<close>

text \<open>Every conjunction of positive properties, including infinite ones, is positive.\<close>

  axiomatization where Ax1Gen: \<open>\<lfloor>\<^bold>\<forall>Z \<phi>. (Pos Z \<^bold>\<and> (\<phi> \<Sqinter> Z)) \<^bold>\<rightarrow> P \<phi>\<rfloor>\<close>
  lemma consistent_gen: True nitpick [timeout = 120, satisfy, card e = 1, card i = 1, user_axioms, expect = genuine, show_all] oops

section \<open>Lemma L and Theorem IV (SECTION 4.1 of the article)\<close>

text \<open>Being Godlike is a positive property. @{term G} is by definition the
  conjunction of all positive properties, so Ax1Gen applies with @{term Z}
  instantiated to @{term P} and @{term \<phi>} to @{term G}.\<close>

  lemma L: \<open>\<lfloor>P G\<rfloor>\<close> using Ax1Gen by (smt (verit)) 

text \<open>Self-identity is positive, self-difference is not.\<close>

  lemma PosSelfIdent: \<open>\<lfloor>P (\<lambda>x. x \<^bold>= x)\<rfloor>\<close> using Ax2a Ax4 by metis 
  lemma NegSelfDiff: \<open>\<lfloor>\<^bold>\<not>(P (\<lambda>x. x \<^bold>\<noteq> x))\<rfloor>\<close> using Ax2a Ax4 by metis 

text \<open>Theorem IV. Proved in one step from L, Ax2a and Ax4; cf. also the
  variant of Benzmueller and Scott (2025, Sect. 4.5), where necessary property
  implication is weakened.\<close>

  theorem Th4: \<open>\<lfloor>\<^bold>\<diamond>(\<^bold>\<exists>\<^sup>EG)\<rfloor>\<close> using L Ax2a Ax4 by (metis (mono_tags, lifting)) 

text \<open>Theorem III and the main theorem follow as before.\<close>

  theorem Th1: \<open>\<lfloor>\<^bold>\<forall>x. G x \<^bold>\<rightarrow> (G Ess x)\<rfloor>\<close> using Ax2a Ax2b by metis

  theorem Th3: \<open>\<lfloor>\<^bold>\<diamond>(\<^bold>\<exists>\<^sup>EG) \<^bold>\<rightarrow> \<^bold>\<box>(\<^bold>\<exists>\<^sup>EG)\<rfloor>\<close>
    \<comment> \<open>Sobel/Scott step, at the modal object level as in \<open>ScottVariant.T5\<close>
       (see there for why the possibilist quantifier is retained in GE and the
       bridging steps D1, D4). Only symmetry (B) is used, not S5.\<close>
  proof -
    have L1: \<open>\<lfloor>\<^bold>\<forall>x. G x \<^bold>\<rightarrow> NE x\<rfloor>\<close> using Ax3 by fastforce
    have L2: \<open>\<lfloor>\<^bold>\<forall>x. NE x \<^bold>\<rightarrow> ((G Ess x) \<^bold>\<rightarrow> \<^bold>\<box>(\<^bold>\<exists>\<^sup>EG))\<rfloor>\<close> by auto
    have GE: \<open>\<lfloor>(\<^bold>\<exists>G) \<^bold>\<rightarrow> \<^bold>\<box>(\<^bold>\<exists>\<^sup>EG)\<rfloor>\<close> using Th1 L1 L2 by (smt (verit, del_insts))
    have D1: \<open>\<lfloor>\<^bold>\<diamond>(\<^bold>\<exists>\<^sup>EG) \<^bold>\<rightarrow> \<^bold>\<diamond>(\<^bold>\<exists>G)\<rfloor>\<close> by auto
    have D2: \<open>\<lfloor>\<^bold>\<diamond>(\<^bold>\<exists>G) \<^bold>\<rightarrow> \<^bold>\<diamond>\<^bold>\<box>(\<^bold>\<exists>\<^sup>EG)\<rfloor>\<close> using GE by blast
    have D3: \<open>\<lfloor>\<^bold>\<diamond>\<^bold>\<box>(\<^bold>\<exists>\<^sup>EG) \<^bold>\<rightarrow> (\<^bold>\<exists>\<^sup>EG)\<rfloor>\<close> using B'' by blast
    have D4: \<open>\<lfloor>(\<^bold>\<exists>\<^sup>EG) \<^bold>\<rightarrow> (\<^bold>\<exists>G)\<rfloor>\<close> by auto
    show ?thesis using D1 D2 D3 D4 GE by (smt (verit, best))
  qed

  theorem Th5: \<open>\<lfloor>\<^bold>\<box>(\<^bold>\<exists>\<^sup>EG)\<rfloor>\<close> using Th3 Th4 by auto

text \<open>Actual existence at every world, by the KB principle as in
  \<open>ScottVariant.ExistsG\<close>.\<close>

  theorem ExistsG: \<open>\<lfloor>\<^bold>\<exists>\<^sup>EG\<rfloor>\<close>
  proof -
    have \<open>\<lfloor>\<^bold>\<diamond>(\<^bold>\<exists>\<^sup>EG) \<^bold>\<rightarrow> \<^bold>\<diamond>\<^bold>\<box>(\<^bold>\<exists>\<^sup>EG)\<rfloor>\<close> using Th5 by auto
    thus ?thesis using Th4 B'' by metis
  qed

section \<open>Friedman's extensionality argument, closed by the existence of God\<close>

text \<open>Friedman excludes a ``positive empty property'' not by the axioms alone
  but by the premise that every positive property holds of some object, which
  he obtains from the existence of God. In the modal setting that premise is
  available at every world once a Godlike individual exists there (ExistsG):
  such an individual has every property positive at that world. With it the \emph{local} extensionality of positivity -- coextensive at the world of
  evaluation, hence alike positive -- is a theorem of the full system, using
  binary Ax1 and Ax2a. What it is not is a consequence of Ax2a and Ax4 alone
  (\<open>ExtensionalityTests.PosExt_from_Ax2a_Ax4\<close>): it lies downstream of the
  existence of God, i.e. of the conclusion the proof of Theorem IV is on its
  way to.\<close>

  theorem PosExt_local:
    \<open>\<lfloor>\<^bold>\<forall>\<phi> \<psi>. (\<^bold>\<forall>\<^sup>Ex. \<phi> x \<^bold>\<leftrightarrow> \<psi> x) \<^bold>\<rightarrow> (P \<phi> \<^bold>\<leftrightarrow> P \<psi>)\<rfloor>\<close>
  proof (intro allI impI)
    fix w :: i and \<phi> \<psi> :: \<gamma>
    assume co: \<open>(\<^bold>\<forall>\<^sup>Ex. \<phi> x \<^bold>\<leftrightarrow> \<psi> x) w\<close>
    obtain g where gw: \<open>g @ w\<close> and gG: \<open>G g w\<close> using spec[OF ExistsG, of w] by auto
    \<comment> \<open>the one direction, for arbitrary @{term \<phi>}, @{term \<psi>} coextensive at @{term w}\<close>
    have dir: \<open>P \<alpha> w \<Longrightarrow> P \<beta> w\<close> if c: \<open>\<forall>x. (x @ w) \<longrightarrow> (\<alpha> x w \<longleftrightarrow> \<beta> x w)\<close> for \<alpha> \<beta> :: \<gamma>
    proof (rule ccontr)
      assume p: \<open>P \<alpha> w\<close> and n: \<open>\<not> P \<beta> w\<close>
      from spec[OF spec[OF Ax2a, of w], of \<beta>] n have nb: \<open>P (\<rightharpoondown>\<beta>) w\<close> by simp
      from mp[OF spec[OF spec[OF spec[OF Ax1, of w], of \<alpha>], of \<open>\<rightharpoondown>\<beta>\<close>]] p nb
      have pc: \<open>P (\<lambda>x. \<alpha> x \<^bold>\<and> (\<rightharpoondown>\<beta>) x) w\<close> by simp
      from mp[OF spec[OF gG, of \<open>\<lambda>x. \<alpha> x \<^bold>\<and> (\<rightharpoondown>\<beta>) x\<close>] pc]
      have \<open>\<alpha> g w \<and> \<not> \<beta> g w\<close> by simp
      with spec[OF c, of g] gw show False by simp
    qed
    have c1: \<open>\<forall>x. (x @ w) \<longrightarrow> (\<phi> x w \<longleftrightarrow> \<psi> x w)\<close> using co by simp
    have c2: \<open>\<forall>x. (x @ w) \<longrightarrow> (\<psi> x w \<longleftrightarrow> \<phi> x w)\<close> using co by simp
    show \<open>(P \<phi> \<^bold>\<leftrightarrow> P \<psi>) w\<close> using dir[of \<phi> \<psi>, OF c1] dir[of \<psi> \<phi>, OF c2] by auto
  qed

text \<open>Ax1Gen is closure under arbitrary intersections. Without it the step to
  principality in Odifreddi and Gomes (2026, Sect. 3.1) could not be formulated;
  this is the point made at the end of Section 4.1 of the article.\<close>

end


==> anc/GoedelUltrafilterNote/GoedelInconsistency.thy <==
(*<*)
(* GoedelInconsistency.thy -- Supports SECTION 4.2 of the article.

   Goedel's original 1970 axioms -- with his own definition of essence EssG,
   lacking Scott's conjunct -- are inconsistent. This was first detected
   automatically by Leo-II (Benzmueller & Woltzenlogel Paleo, IJCAI 2016);
   an object-logic reconstruction is given in their KI 2016 paper. The
   derivation of falsum is replayed here in base logic K, with no condition
   on the accessibility relation, via the empty essence lemma: the empty
   property is an essence of everything, so necessary existence forces a
   dead-end world from which no world is accessible -- yet the possible
   exemplification of necessary existence is globally valid, so that dead-end
   world must itself access a world. Contradiction.

   Only the axioms actually needed are assumed: Ax2a, Ax4 and Ax3 (with
   necessary existence read through Goedel's EssG). *)
(*>*)

theory GoedelInconsistency imports HOML BaseDefs
begin

section \<open>Necessary existence, with Goedel's own essence\<close>

  abbreviation NEG :: \<open>\<gamma>\<close> where \<open>NEG \<equiv> \<lambda>x. \<^bold>\<forall>Y. (Y EssG x) \<^bold>\<rightarrow> \<^bold>\<box>(\<^bold>\<exists>\<^sup>EY)\<close>

section \<open>The axioms involved in the refutation\<close>

  axiomatization where
    GAx2a: \<open>\<lfloor>\<^bold>\<forall>\<phi>. \<^bold>\<not>(P \<phi>) \<^bold>\<leftrightarrow> P (\<rightharpoondown>\<phi>)\<rfloor>\<close> and
    GAx4:  \<open>\<lfloor>\<^bold>\<forall>\<phi> \<psi>. (P \<phi> \<^bold>\<and> (\<phi> \<Rrightarrow> \<psi>)) \<^bold>\<rightarrow> P \<psi>\<rfloor>\<close> and
    GAx3:  \<open>\<lfloor>P NEG\<rfloor>\<close>

section \<open>Falsum, in base logic K\<close>

text \<open>Positive properties are possibly exemplified (from GAx2a and GAx4);
  NEG is positive (GAx3); so the possible exemplification of NEG is valid at \emph{every} world. By the empty essence lemma, any witness of NEG sits in a
  dead-end world from which no world is accessible. But validity applies at
  that dead-end world too, and the diamond demands an accessible world.\<close>

  theorem Inconsistency: False
    \<comment> \<open>Modal-level proof: every step up to the final contradiction states
       the validity of a modal formula. EE is the empty essence lemma; V1
       and V2 turn any witness of NEG into a dead end, so \<open>\<diamond>\<box>\<bottom>\<close> is valid
       (DBox). A valid \<open>\<diamond>\<box>\<bottom>\<close> is already contradictory: it provides a
       dead-end successor, at which its own validity again demands a
       successor.\<close>
  proof -
    have T1: \<open>\<lfloor>\<^bold>\<forall>X. P X \<^bold>\<rightarrow> \<^bold>\<diamond>(\<^bold>\<exists>\<^sup>EX)\<rfloor>\<close> using GAx2a GAx4 by blast
    have d: \<open>\<lfloor>\<^bold>\<diamond>(\<^bold>\<exists>\<^sup>ENEG)\<rfloor>\<close> using T1 GAx3 by blast
    have EE: \<open>\<lfloor>\<^bold>\<forall>x. ((\<lambda>y. \<^bold>\<bottom>) EssG x)\<rfloor>\<close> by simp
    have V1: \<open>\<lfloor>\<^bold>\<forall>x. NEG x \<^bold>\<rightarrow> \<^bold>\<box>(\<^bold>\<exists>\<^sup>E(\<lambda>y. \<^bold>\<bottom>))\<rfloor>\<close> using EE by fast
    have V2: \<open>\<lfloor>\<^bold>\<box>(\<^bold>\<exists>\<^sup>E(\<lambda>y. \<^bold>\<bottom>)) \<^bold>\<rightarrow> \<^bold>\<box>\<^bold>\<bottom>\<rfloor>\<close> by simp
    have DBox: \<open>\<lfloor>\<^bold>\<diamond>\<^bold>\<box>\<^bold>\<bottom>\<rfloor>\<close> using d V1 V2 by fast
    show False using DBox by metis
  qed

end


==> anc/GoedelUltrafilterNote/HOML.thy <==
(*<*)
(* HOML.thy -- Shallow semantical embedding of higher-order modal logic in HOL.

   Part of the companion formalisation to the article "Demodalising Goedel's God?
   Ultrafilters, Rigidity and Modal Collapse Revisited" (Logica Universalis;
   arXiv:2608.07578).

   This theory follows the embedding of Benzmueller & Paulson (2013) in the
   presentation of Benzmueller (KR 2020, Fig. 1). *)
(*>*)

theory HOML imports Main
begin

section \<open>Types\<close>

  typedecl i                                      \<comment> \<open>possible worlds\<close>
  typedecl e                                     \<comment> \<open>individuals / entities\<close>
  type_synonym \<sigma> = \<open>i \<Rightarrow> bool\<close>       \<comment> \<open>world-lifted propositions (truth sets)\<close>
  type_synonym \<gamma> = \<open>e \<Rightarrow> \<sigma>\<close>           \<comment> \<open>intensional properties of individuals\<close>
  type_synonym \<mu> = \<open>\<sigma> \<Rightarrow> \<sigma>\<close>
  type_synonym \<nu> = \<open>\<sigma> \<Rightarrow> \<sigma> \<Rightarrow> \<sigma>\<close>

  consts R :: \<open>i \<Rightarrow> i \<Rightarrow> bool\<close> (infixr \<open>r\<close> 70)   \<comment> \<open>accessibility relation\<close>

section \<open>Connectives\<close>

  abbreviation mfalse :: \<open>\<sigma>\<close> (\<open>\<^bold>\<bottom>\<close>) where \<open>\<^bold>\<bottom> \<equiv> \<lambda>w. False\<close>
  abbreviation mtrue :: \<open>\<sigma>\<close> (\<open>\<^bold>\<top>\<close>) where \<open>\<^bold>\<top> \<equiv> \<lambda>w. True\<close>
  abbreviation mnot :: \<open>\<mu>\<close> (\<open>\<^bold>\<not>_\<close> [52] 53) where \<open>\<^bold>\<not>\<phi> \<equiv> \<lambda>w. \<not>(\<phi> w)\<close>
  abbreviation mand :: \<open>\<nu>\<close> (infixr \<open>\<^bold>\<and>\<close> 51) where \<open>\<phi> \<^bold>\<and> \<psi> \<equiv> \<lambda>w. (\<phi> w) \<and> (\<psi> w)\<close>
  abbreviation mor :: \<open>\<nu>\<close> (infixr \<open>\<^bold>\<or>\<close> 50) where \<open>\<phi> \<^bold>\<or> \<psi> \<equiv> \<lambda>w. (\<phi> w) \<or> (\<psi> w)\<close>
  abbreviation mimp :: \<open>\<nu>\<close> (infixr \<open>\<^bold>\<rightarrow>\<close> 49) where \<open>\<phi> \<^bold>\<rightarrow> \<psi> \<equiv> \<lambda>w. (\<phi> w) \<longrightarrow> (\<psi> w)\<close>
  abbreviation mequ :: \<open>\<nu>\<close> (infixr \<open>\<^bold>\<leftrightarrow>\<close> 48) where \<open>\<phi> \<^bold>\<leftrightarrow> \<psi> \<equiv> \<lambda>w. (\<phi> w) \<longleftrightarrow> (\<psi> w)\<close>

text \<open>Negation of properties (Goedel's @{text \<open>\<sim>\<close>}; needed for axiom A1).\<close>

  abbreviation mnegpred :: \<open>\<gamma> \<Rightarrow> \<gamma>\<close> (\<open>\<rightharpoondown>_\<close> [52] 53) where \<open>\<rightharpoondown>\<Phi> \<equiv> \<lambda>x. \<^bold>\<not>(\<Phi> x)\<close>

text \<open>World-independent (rigid) equality.\<close>

  abbreviation meq :: \<open>'a \<Rightarrow> 'a \<Rightarrow> \<sigma>\<close> (infixr \<open>\<^bold>=\<close> 56) where \<open>x \<^bold>= y \<equiv> \<lambda>w. x = y\<close>
  abbreviation mneq :: \<open>'a \<Rightarrow> 'a \<Rightarrow> \<sigma>\<close> (infixr \<open>\<^bold>\<noteq>\<close> 56) where \<open>x \<^bold>\<noteq> y \<equiv> \<lambda>w. x \<noteq> y\<close>


section \<open>Modal operators\<close>

  abbreviation mbox :: \<open>\<mu>\<close> (\<open>\<^bold>\<box>_\<close> [52] 53) where \<open>\<^bold>\<box>\<phi> \<equiv> \<lambda>w. \<forall>v. (w r v) \<longrightarrow> (\<phi> v)\<close>
  abbreviation mdia :: \<open>\<mu>\<close> (\<open>\<^bold>\<diamond>_\<close> [52] 53) where \<open>\<^bold>\<diamond>\<phi> \<equiv> \<lambda>w. \<exists>v. (w r v) \<and> (\<phi> v)\<close>


section \<open>Quantifiers\<close>

text \<open>Possibilist (constant domain) quantifiers, polymorphic.\<close>

  abbreviation mall :: \<open>('a \<Rightarrow> \<sigma>) \<Rightarrow> \<sigma>\<close> (\<open>\<^bold>\<forall>\<close>) where \<open>\<^bold>\<forall>\<Phi> \<equiv> \<lambda>w. \<forall>x. (\<Phi> x w)\<close>
  abbreviation mallB :: \<open>('a \<Rightarrow> \<sigma>) \<Rightarrow> \<sigma>\<close> (binder \<open>\<^bold>\<forall>\<close> [8] 9) where \<open>\<^bold>\<forall>x. \<phi>(x) \<equiv> \<^bold>\<forall>\<phi>\<close>
  abbreviation mex :: \<open>('a \<Rightarrow> \<sigma>) \<Rightarrow> \<sigma>\<close> (\<open>\<^bold>\<exists>\<close>) where \<open>\<^bold>\<exists>\<Phi> \<equiv> \<lambda>w. \<exists>x. (\<Phi> x w)\<close>
  abbreviation mexB :: \<open>('a \<Rightarrow> \<sigma>) \<Rightarrow> \<sigma>\<close> (binder \<open>\<^bold>\<exists>\<close> [8] 9) where \<open>\<^bold>\<exists>x. \<phi>(x) \<equiv> \<^bold>\<exists>\<phi>\<close>

text \<open>Actualist (varying domain) quantifiers for individuals, guarded by an
explicit existence predicate.\<close>

  consts existsAt :: \<open>\<gamma>\<close> (infix \<open>@\<close> 69)

  abbreviation mallAct :: \<open>\<gamma> \<Rightarrow> \<sigma>\<close> (\<open>\<^bold>\<forall>\<^sup>E\<close>) where \<open>\<^bold>\<forall>\<^sup>E\<Phi> \<equiv> \<lambda>w. \<forall>x. (x@w) \<longrightarrow> (\<Phi> x w)\<close>
  abbreviation mallActB :: \<open>\<gamma> \<Rightarrow> \<sigma>\<close> (binder \<open>\<^bold>\<forall>\<^sup>E\<close> [8] 9) where \<open>\<^bold>\<forall>\<^sup>Ex. \<phi>(x) \<equiv> \<^bold>\<forall>\<^sup>E\<phi>\<close>
  abbreviation mexAct :: \<open>\<gamma> \<Rightarrow> \<sigma>\<close> (\<open>\<^bold>\<exists>\<^sup>E\<close>) where \<open>\<^bold>\<exists>\<^sup>E\<Phi> \<equiv> \<lambda>w. \<exists>x. (x@w) \<and> (\<Phi> x w)\<close>
  abbreviation mexActB :: \<open>\<gamma> \<Rightarrow> \<sigma>\<close> (binder \<open>\<^bold>\<exists>\<^sup>E\<close> [8] 9) where \<open>\<^bold>\<exists>\<^sup>Ex. \<phi>(x) \<equiv> \<^bold>\<exists>\<^sup>E\<phi>\<close>


section \<open>Validity\<close>

  abbreviation valid :: \<open>\<sigma> \<Rightarrow> bool\<close> (\<open>\<lfloor>_\<rfloor>\<close> [7] 8) where \<open>\<lfloor>\<psi>\<rfloor> \<equiv> \<forall>w. \<psi> w\<close>

section \<open>Sanity checks\<close>

text \<open>Only abbreviations have been introduced, so consistency is evident;
nitpick confirms it.\<close>

  lemma True nitpick [timeout = 120, satisfy, card e = 1, card i = 1, user_axioms, expect = genuine, show_all, format = 2, max_genuine = 4] oops

  lemma K: \<open>\<lfloor>(\<^bold>\<box>(\<phi> \<^bold>\<rightarrow> \<psi>)) \<^bold>\<rightarrow> (\<^bold>\<box>\<phi> \<^bold>\<rightarrow> \<^bold>\<box>\<psi>)\<rfloor>\<close> by simp
  lemma NEC: \<open>\<lfloor>\<phi>\<rfloor> \<Longrightarrow> \<lfloor>\<^bold>\<box>\<phi>\<rfloor>\<close> by simp

text \<open>Barcan formulas hold for possibilist but not for actualist quantifiers.\<close>

  lemma \<open>\<lfloor>(\<^bold>\<forall>x. \<^bold>\<box>(\<phi> x)) \<^bold>\<rightarrow> \<^bold>\<box>(\<^bold>\<forall>x. \<phi> x)\<rfloor>\<close> by simp
  lemma \<open>\<lfloor>\<^bold>\<box>(\<^bold>\<forall>x. \<phi> x) \<^bold>\<rightarrow> (\<^bold>\<forall>x. \<^bold>\<box>(\<phi> x))\<rfloor>\<close> by simp
  lemma \<open>\<lfloor>(\<^bold>\<forall>\<^sup>Ex. \<^bold>\<box>(\<phi> x)) \<^bold>\<rightarrow> \<^bold>\<box>(\<^bold>\<forall>\<^sup>Ex. \<phi> x)\<rfloor>\<close> nitpick [timeout = 120, card e = 1, card i = 2, expect = genuine] oops \<comment> \<open>countersatisfiable\<close>
  lemma \<open>\<lfloor>\<^bold>\<box>(\<^bold>\<forall>\<^sup>Ex. \<phi> x) \<^bold>\<rightarrow> (\<^bold>\<forall>\<^sup>Ex. \<^bold>\<box>(\<phi> x))\<rfloor>\<close> nitpick [timeout = 120, card e = 1, card i = 2, expect = genuine] oops \<comment> \<open>countersatisfiable\<close>

text \<open>The base logic is K: modal collapse is countersatisfiable.\<close>

  lemma \<open>\<lfloor>\<^bold>\<forall>\<phi>. \<phi> \<^bold>\<rightarrow> \<^bold>\<box>\<phi>\<rfloor>\<close> nitpick [timeout = 120, card e = 1, card i = 2, user_axioms, show_all, expect = genuine] oops \<comment> \<open>countersatisfiable\<close>


text \<open>Symmetry of the accessibility relation (modal logic KB): postulated as
  axiom B in @{text ScottVariant}, @{text GoedelAx1Gen} and
  @{text AltEntailmentVariant}, and proved for the explicit models of
  @{text UFilterS5} and @{text Th4Underivability}.\<close>

  abbreviation \<open>symm \<equiv> \<lambda>R:: i \<Rightarrow> i \<Rightarrow> bool. (\<forall>x y. R x y \<longrightarrow> R y x)\<close>

text \<open>Reflexivity, transitivity and seriality, named in the same way; the first
  three together are the frame conditions of S5, stated as premises of the \<open>_S5\<close> lemmas
  (SimpleVariantHF, ExtensionalityTests), as axioms of Anderson's and
  Fitting's variants, and proved for the explicit model of UFilterS5.\<close>

  abbreviation \<open>reflexive \<equiv> \<lambda>R:: i \<Rightarrow> i \<Rightarrow> bool. (\<forall>x. R x x)\<close>
  abbreviation \<open>transitive \<equiv> \<lambda>R:: i \<Rightarrow> i \<Rightarrow> bool. (\<forall>x y z. R x y \<longrightarrow> R y z \<longrightarrow> R x z)\<close>
  abbreviation \<open>serial \<equiv> \<lambda>R:: i \<Rightarrow> i \<Rightarrow> bool. (\<forall>x. \<exists>y. R x y)\<close>

text \<open>Constant domains: every individual exists at every world. Stated as a
  premise of the countermodels of the \<open>_S5\<close> lemmas and of the Anderson and
  Fitting refutations, and proved for the model of UFilterS5.\<close>

  abbreviation \<open>constant_domains \<equiv> (\<forall>x w. x @ w)\<close>

text \<open>The collapse as an implication, @{text \<open>\<Phi> \<^bold>\<rightarrow> \<^bold>\<box>\<Phi>\<close>}, and as a biconditional,
  @{text \<open>\<Phi> \<^bold>\<leftrightarrow> \<^bold>\<box>\<Phi>\<close>}: the biconditional implies the implication in K, and under
  the reflexivity principle T the two coincide. So a countermodel to the
  implication is a fortiori one to the biconditional, and in any logic
  containing T nothing depends on the choice (footnote in Section 1 of the
  article).\<close>

  lemma MC_bicond_imp: \<open>\<lfloor>\<^bold>\<forall>\<Phi>. (\<Phi> \<^bold>\<leftrightarrow> \<^bold>\<box>\<Phi>) \<^bold>\<rightarrow> (\<Phi> \<^bold>\<rightarrow> \<^bold>\<box>\<Phi>)\<rfloor>\<close> by simp
  lemma MC_iff_T: assumes T: \<open>reflexive R\<close> shows \<open>\<lfloor>\<^bold>\<forall>\<Phi>. (\<Phi> \<^bold>\<rightarrow> \<^bold>\<box>\<Phi>) \<^bold>\<leftrightarrow> (\<Phi> \<^bold>\<leftrightarrow> \<^bold>\<box>\<Phi>)\<rfloor>\<close>
  proof -
    { fix w :: i and \<Phi> :: \<sigma>
      from T have ww: \<open>w r w\<close> by simp
      have \<open>(\<^bold>\<box>\<Phi>) w \<Longrightarrow> \<Phi> w\<close> using ww by auto
      hence \<open>((\<Phi> \<^bold>\<rightarrow> \<^bold>\<box>\<Phi>) \<^bold>\<leftrightarrow> (\<Phi> \<^bold>\<leftrightarrow> \<^bold>\<box>\<Phi>)) w\<close> by auto }
    thus ?thesis by auto
  qed

end


==> anc/GoedelUltrafilterNote/LICENSE <==
Creative Commons Attribution 4.0 International (CC BY 4.0)

The Isabelle/HOL session "GoedelUltrafilterNote" -- companion formalisation to

  C. Benzmueller, "Demodalising Goedel's God? Ultrafilters, Rigidity and Modal Collapse Revisited" (Logica Universalis; arXiv:2608.07578)

is licensed under the Creative Commons Attribution 4.0 International License.

You are free to share (copy and redistribute the material in any medium or
format) and adapt (remix, transform, and build upon the material) for any
purpose, even commercially, under the following terms: you must give
appropriate credit, provide a link to the license, and indicate if changes
were made.

Full license text: https://creativecommons.org/licenses/by/4.0/legalcode


==> anc/GoedelUltrafilterNote/MFilter.thy <==
(*<*)
(* MFilter.thy -- Modal filters and modal ultrafilters on intensions of
   properties (gamma-ultrafilters in the sense of Benzmueller & Fuenmayor,
   Bull. Sect. Logic 49(2):127-148, 2020).

   Supports Section 2 of the article. The corresponding delta-notion, defined
   on extensions of properties, is rendered shallowly in FittingVariant.thy
   (DFilter/DUFilter at type delta = e => bool). The full intensional
   development with the extension-of operator of IHOML is not needed for that
   shallow rendering; for it see the AFP entry Types_Tableaus_and_Goedels_God
   and the sources at logikey.org. *)
(*>*)

theory MFilter imports HOML
begin

section \<open>Set-theoretic vocabulary, as world-lifted characteristic functions\<close>

  abbreviation melem :: \<open>\<gamma> \<Rightarrow> (\<gamma> \<Rightarrow> \<sigma>) \<Rightarrow> \<sigma>\<close> (infix \<open>\<^bold>\<in>\<close> 60) where \<open>\<phi> \<^bold>\<in> \<Phi> \<equiv> \<Phi> \<phi>\<close>
  abbreviation memptyset :: \<open>\<gamma>\<close> (\<open>\<^bold>\<emptyset>\<close>) where \<open>\<^bold>\<emptyset> \<equiv> \<lambda>x. \<^bold>\<bottom>\<close>
  abbreviation muniverse :: \<open>\<gamma>\<close> (\<open>\<^bold>\<U>\<close>) where \<open>\<^bold>\<U> \<equiv> \<lambda>x. \<^bold>\<top>\<close>
  abbreviation msubset :: \<open>\<gamma> \<Rightarrow> \<gamma> \<Rightarrow> \<sigma>\<close> (infix \<open>\<^bold>\<subseteq>\<close> 53) where \<open>\<phi> \<^bold>\<subseteq> \<psi> \<equiv> \<^bold>\<forall>\<^sup>Ex. \<phi> x \<^bold>\<rightarrow> \<psi> x\<close>
  abbreviation minter :: \<open>\<gamma> \<Rightarrow> \<gamma> \<Rightarrow> \<gamma>\<close> (infix \<open>\<^bold>\<sqinter>\<close> 54) where \<open>\<phi> \<^bold>\<sqinter> \<psi> \<equiv> \<lambda>x. \<phi> x \<^bold>\<and> \<psi> x\<close>
  abbreviation mcompl :: \<open>\<gamma> \<Rightarrow> \<gamma>\<close> (\<open>\<^bold>\<sim>_\<close> [52] 53) where \<open>\<^bold>\<sim>\<phi> \<equiv> \<lambda>x. \<^bold>\<not>(\<phi> x)\<close>

section \<open>Modal filter and modal ultrafilter\<close>

text \<open>A modal filter is a world-lifted set of property intensions which, at
  each world, contains U, excludes the empty property, and is closed under
  supersets and binary intersections.\<close>

  abbreviation Filter :: \<open>(\<gamma> \<Rightarrow> \<sigma>) \<Rightarrow> \<sigma>\<close>
    where \<open>Filter \<Phi> \<equiv>
       (\<^bold>\<U> \<^bold>\<in> \<Phi>)
     \<^bold>\<and> \<^bold>\<not>(\<^bold>\<emptyset> \<^bold>\<in> \<Phi>)
     \<^bold>\<and> (\<^bold>\<forall>\<phi> \<psi>. ((\<phi> \<^bold>\<in> \<Phi>) \<^bold>\<and> (\<phi> \<^bold>\<subseteq> \<psi>)) \<^bold>\<rightarrow> (\<psi> \<^bold>\<in> \<Phi>))
     \<^bold>\<and> (\<^bold>\<forall>\<phi> \<psi>. ((\<phi> \<^bold>\<in> \<Phi>) \<^bold>\<and> (\<psi> \<^bold>\<in> \<Phi>)) \<^bold>\<rightarrow> ((\<phi> \<^bold>\<sqinter> \<psi>) \<^bold>\<in> \<Phi>))\<close>

  abbreviation UFilter :: \<open>(\<gamma> \<Rightarrow> \<sigma>) \<Rightarrow> \<sigma>\<close>
    where \<open>UFilter \<Phi> \<equiv> Filter \<Phi> \<^bold>\<and> (\<^bold>\<forall>\<phi>. (\<phi> \<^bold>\<in> \<Phi>) \<^bold>\<or> ((\<^bold>\<sim>\<phi>) \<^bold>\<in> \<Phi>))\<close>


section \<open>Hauptfilter\<close>

text \<open>The principal filter generated by a modal property @{term X}: the set of all
  supersets of @{term X}. This is the modal counterpart of the classical
  principal filter; the principal \emph{ultra}filter that Odifreddi and Gomes
  take to be generated by God is the case of a singleton generator
  (\<open>ScottVariant.UF_HF\<close>, with \<open>MT\<close>).\<close>

  abbreviation HF :: \<open>\<gamma> \<Rightarrow> (\<gamma> \<Rightarrow> \<sigma>)\<close> where \<open>HF X \<equiv> \<lambda>Z. X \<^bold>\<subseteq> Z\<close>

  lemma HF_selfmember: \<open>\<lfloor>X \<^bold>\<in> (HF X)\<rfloor>\<close> by simp

text \<open>The only substantive demand made by @{term \<open>Filter (HF X)\<close>} is that
  @{term X} is not the empty property.\<close>

  lemma \<open>\<lfloor>Filter (HF X)\<rfloor> \<Longrightarrow> \<lfloor>\<^bold>\<not>(\<^bold>\<emptyset> \<^bold>\<in> (HF X))\<rfloor>\<close> by simp

text \<open>Consistency check: nitpick finds a model.\<close>

  lemma True nitpick [timeout = 120, satisfy, card e = 1, card i = 1, user_axioms, show_all, expect = genuine] oops

end


==> anc/GoedelUltrafilterNote/README.md <==
# Companion formalisation — `GoedelUltrafilterNote`

Isabelle/HOL session accompanying

> C. Benzmüller, *Demodalising Gödel's God? Ultrafilters, Rigidity and
> Modal Collapse Revisited*, comment on Odifreddi & Gomes, Logica
> Universalis (accepted for publication); preprint arXiv:2608.07578.

Build with:

```
isabelle build -D . -v
```

## Verification status

### What is checked, and how

The phrase "machine-checked" covers three different things in this session, and
referees of the article rightly asked for the distinction to be explicit:

1. **Kernel-checked proofs** — 125 of the 170 statements are theorems whose
   proofs the Isabelle/HOL kernel accepts. Every *positive* claim of the
   article is of this kind.
2. **Explicitly constructed models, also kernel-checked** — `UFilterS5.thy`
   (the S5 countermodel of article §3.1) and `Th4Underivability.thy` (the
   infinite countermodel of §4.1) interpret the types and constants of the
   embedding outright and then *prove* the axioms and the refutation in that
   interpretation. The countermodel claim is itself a theorem; no model finder
   is involved.
3. **Model-finder output** — 28 negative claims rest on Nitpick countermodels
   and 16 consistency claims on Nitpick satisfiability witnesses; one check
   records that no model exists in a stated scope. Every such call fixes its
   scope (`card i`, `card e`) and carries `user_axioms`; the only two that do
   not are the sanity checks in `HOML.thy`, which postulates nothing. Nitpick
   reports all of them as *genuine*, not *potentially spurious*. They are
   finite, and finiteness is a real limitation — see `GoedelAx1Gen.Th4_finite`,
   where *no* finite countermodel exists.

Negative entries of the article's tables are additionally checked under the
**S5 frame conditions with constant domains**, stated as premises (`reflexive`,
`symm`, `transitive`, `constant_domains`) so that Nitpick must satisfy them
while falsifying the conclusion (`*_S5` lemmas; the Anderson and Fitting
refutations, whose frame is axiomatised, carry the `constant_domains` premise
alone); for the central refutation `UFilterS5.thy` gives an explicit S5 model
with constant domains instead.

### Build

**The session builds green** (verified 2026-10-26 with Isabelle2025-2; earlier 2026-10-16, and
2026-08-02 with Isabelle2025-1; exit 0):
every proof closes and every Nitpick check meets its `expect` annotation. All
Nitpick calls in axiomatized theories carry `user_axioms` — without it,
`expect = genuine` passes vacuously — and each pins an explicit
`timeout = 120`, so that a loaded machine cannot turn a sub-second search into
an `unknown` outcome. Document generation is **on** (`document = pdf`): the
build also typesets a 46-page companion PDF from the theory sources (add
`-o document_output=output` to have it written to `output/document.pdf`).
`note.tex` remains the article itself.

Notable proof choices:
- `ScottVariant.T5` and `GoedelAx1Gen.Th3` (possible ⟹ necessary existence)
  resist a single metis/smt call (the abbreviations blow up); both carry a
  structured Isar proof at the *modal object level* (every step is the
  validity of a modal formula). The validity `∃G → □∃ᴱG` (GE) is derived
  from essence + A5, then the KB chain
  `◇∃ᴱG → ◇∃G → ◇□∃ᴱG → ∃ᴱG → ∃G → □∃ᴱG` closes the proof, with the
  symmetric bounce isolated in the schematic lemma `B''`: `◇□φ → φ`. Only B
  (symmetry) is used, not S5. The possibilist `∃G` is retained in GE and
  the two trivial bridging steps `∃ᴱG → ∃G`: mathematically the actualist
  quantifier would suffice, but the automated proof of GE closes only with
  the possibilist antecedent — the actualist/pointwise reformulations send
  smt into a non-terminating search. `ScottVariant.MC` and
  `ScottVariant.ExistsG` (actual existence) are presented in the same style.
- The modal-object-level style extends across the session:
  `UFilterVariant.MC_with_A4`, `AndersonVariant.GodIsEssential` (via the
  schematic S5 principle) and `U2` (a pointwise characterisation of P′),
  `ExtensionalityTests.PosExtNec_from_Ax2a_Ax4` and `NegEmpty`,
  `GoedelInconsistency.Inconsistency` (a *valid* `◇□⊥` is by itself
  contradictory), and `SimpleVariantHF.MT_UF`. One instantiation step
  (`M1` in `MT_UF`, maximality at the identity property) resists every
  search tactic and is closed by explicit resolution:
  `by (intro allI) (rule Max [THEN spec, THEN spec])`.
- Two families of goals are *not* forced into the modal-object-level
  shape, because a naive schematic chain there triggers non-terminating
  proof search: Anderson's necessary-existence theorems
  (`GodExImpliesNecEx`, `possExImpliesNecEx`, `GodNecExists`, `ExistsGA`)
  keep the AFP one-line metis/smt proofs over the S5 frame; and
  `FittingVariant.ExistsG` stays semantical, since rigidified extensions
  pin formulas to the evaluation world, which the object language cannot
  express.
- `ScottVariant.A3` is Scott's own axiom `P G` (Sobel 2004, Appendix B;
  BS25 §5), postulated directly — not the stronger generalized conjunction
  principle used as A3 in KR 2020, which is available as
  `GoedelAx1Gen.Ax1Gen` and derives `P G` (`GoedelAx1Gen.L`).
- `UFilterVariant.A1_implied`: Gödel's A1 IS implied by U1 (an earlier draft
  wrongly listed it as not implied); A4 and A5 are not implied
  (countermodels).
- `Th4Underivability`: Theorem IV is not derivable from
  binary Ax1 — proved by an explicit countermodel interpreting positivity by
  a free (non-principal) ultrafilter on ℕ. Any countermodel is infinite, so
  Nitpick cannot certify this; the old bare-`oops` lemma
  `GoedelAx1Gen.Th4_from_Ax1_only` is superseded. The theory
  is the embedding of `HOML.thy`/`BaseDefs.thy` with the types pinned
  (`i := unit`, `e := nat` via `type_synonym`) and the interpreted constants
  given as definitions — the frame (`R`, `existsAt`) and positivity `P`,
  fixed by Hilbert choice from a free ultrafilter; everything else is
  textually identical to its counterpart — same names, notation and defining
  equations, in particular `G :: γ` is BaseDefs' definition verbatim — so
  the correspondence is checkable by string comparison. Positivity reads
  set-theoretically: `P φ w ≡ {n. φ n w} ∈ UF`, where `UF :: nat set set`
  is the textbook set-of-sets view of the ultrafilter; the library's
  `eventually` representation is confined to five bridge lemmas (`UF_top`,
  `UF_conj`, `UF_mono`, `UF_not`, `UF_singleton`). The axioms hold as the
  named theorems `Ax1`–`Ax4`, character-identical to their axiomatisation in
  `GoedelAx1Gen.thy`; the refutation `Th4_fails` is the stronger, fully
  modal `⌊¬◇(∃ᴱG)⌋` — Theorem IV fails at *every* world (via `noG`,
  `⌊¬ G x⌋`: it is valid that no individual is Godlike). Moreover, `P` is
  verified to be a *modal ultrafilter* in the sense of `MFilter.thy`
  (theorem `U1`, character-identical to axiom U1 of `UFilterVariant.thy`)
  that is *not* the Hauptfilter of Godlikeness (`P_not_HFG`) — ultrafilter
  structure without a principal generator.
  (Underivability itself is necessarily a meta-level
  statement: it asserts the existence of one interpretation of the schematic
  types/constants, which no object-logic formula can express. The import
  `HOL-Nonstandard_Analysis.Free_Ultrafilter` — part of the Isabelle
  distribution, not an external dependency — supplies the one non-trivial,
  choice-based input: `freeultrafilter_Ex`, the Zorn-based existence of a
  free ultrafilter on ℕ.)

## Structure

| Theory | Content |
|---|---|
| `HOML.thy` | SSE of higher-order modal logic in HOL; possibilist and actualist quantifiers; validity; base logic K |
| `MFilter.thy` | modal filter, modal ultrafilter (γ-notion), Hauptfilter `HF` |
| `BaseDefs.thy` | positivity `P`, entailment `⊑`/`⋙`, `Pos`, `⨅`, `G`, essence, `NE`; `A4_from_MC` (collapse entails rigidity — no axiom needed, hence placed here) |
| `ScottVariant.thy` | Gödel/Scott variant: T1–T6, modal collapse, ultrafilter property, Hauptfilter results |
| `AndersonVariant.thy` | Anderson variant (shallow rendering): P not a γ-ultrafilter, P′ is, P≠P′, collapse countersatisfiable |
| `FittingVariant.thy` | Fitting variant (shallow rendering): positivity on extensions forms a δ-ultrafilter; induced P′ is a γ-ultrafilter; collapse countersatisfiable even in S5 |
| `UFilterVariant.thy` | imports `UFilterOnly` (U1) and adds A2, A3; T6 in K; collapse countersatisfiable; A4/A5 not implied; A1 implied; `MC_with_A4`, Gödel's own route from rigidity to the collapse via essence (the elementary route and the equivalence live in `UFilterOnly`) |
| `UFilterS5.thy` | the countermodel of article §3.1 made **explicit**: two worlds, universal frame (hence S5), constant domains, one individual, positivity = the properties of `e₁`. Kernel-checked: U1/A2/A3 hold, positivity is the principal ultrafilter generated by G, monotheism and `□∃ᴱG` hold, and the collapse fails — for an **atom** `q := {i₂}`, with the definable witness `λx. q` falsifying A4 |
| `UFilterOnly.thy` | U1 as the **only** axiom (and the base `UFilterVariant` builds on): collapse and A4 each underivable, yet **equivalent** (`MC_iff_A4`). `MC_from_A4` derives the collapse from rigidity in K using no A2, A3, A5, essence, necessary existence or frame condition (the converse, `BaseDefs.A4_from_MC`, needs no axiom at all) |
| `SimpleVariantHF.thy` | Hauptfilter as sole axiom; existence and necessary existence; no collapse, no monotheism |
| `GoedelAx1Gen.thy` | Gödel's axioms with Ax1Gen; lemma `P G`; Theorem IV; Theorem V; finite models validate Theorem IV |
| `GoedelInconsistency.thy` | Gödel's ORIGINAL axioms (essence without Scott's conjunct) derive falsum, in base logic K |
| `ExtensionalityTests.thy` | extensionality of positivity (incl. under Ax2a+Ax4 alone); the entailment artefact and the alternative reading |
| `Th4Underivability.thy` | Theorem IV underivable from binary Ax1: non-principal-ultrafilter countermodel; `P` verified as modal ultrafilter (`U1`) without principal generator (`P_not_HFG`) |
| `AltEntailmentVariant.thy` | BS25 §4.5 variant: two models of cardinality one; second model excluded by Ax1Gen |

## Claim-to-lemma map

Each row gives a claim of the article and the statement that carries it.

| Article | Claim | Theory.lemma |
|---|---|---|
| §2, Table 1 (Scott) | P is a γ-ultrafilter; P′ coincides with P and is one too | `ScottVariant.U1`, `ScottVariant.U3`, `ScottVariant.U2` |
| §2, Table 1 (Scott) | modal collapse is valid | `ScottVariant.MC` |
| §2, Table 1 (Fitting) | P a δ-ultrafilter; collapse countersatisfiable | `FittingVariant.U1`, `FittingVariant.MC` |
| §2 (Fitting) | derived P′ is a γ-ultrafilter | `FittingVariant.U2` |
| §2, Table 1 (Anderson) | P not a γ-uf; P′ is; P≠P′; collapse countersatisfiable (S5, constant domains) | `AndersonVariant.U1_fails`, `U2`, `U3_fails`, `MC` |
| §3.2 | Anderson's P′ is not rigid, as the argument of Prop. 2 requires | `AndersonVariant.Prigid_not_rigid` |
| §3.1, Prop. 1 | T6 derivable in K from U1, A2, A3 | `UFilterVariant.T6` |
| §3.1, Prop. 1 | modal collapse countersatisfiable | `UFilterVariant.MC` |
| §3.1 | the countermodel in **S5**, constant domains, kernel-checked | `UFilterS5.U1`, `A2`, `A3`, `MC_atom_fails`, `MC_fails`, `R_refl`, `R_symm`, `R_trans`, `constant_domain` |
| §3.1 | in that model positivity *is* the principal filter of G; unique, necessarily existing generator | `UFilterS5.Principal`, `Principal_HF`, `MT`, `T6` |
| §3.2 | A4 is falsified in that countermodel | `UFilterVariant.A4_not_implied` |
| §3.2 | A4 falsified by an **object-definable** witness `λx. q`; A4 and A5 fail at every world | `UFilterS5.A4_atom_fails`, `A4_fails`, `A5_fails` |
| §3.2, Prop. 2 | under U1 alone: collapse ⟺ rigidity of positivity | `UFilterOnly.MC_iff_A4` (`MC_from_A4`; the axiom-free direction is `BaseDefs.A4_from_MC`) |
| §3.2 | U1 alone implies neither; the hypothesis is satisfiable | `UFilterOnly.MC`, `A4_not_implied`, `U1_A4_consistent` |
| §2, Table 1 | the relevant ultrafilter is principally generated by G in **all three** variants | `ScottVariant.Principal`, `AndersonVariant.PrincipalA`, `FittingVariant.PrincipalF` |
| §3.1 | A1 remains derivable from U1; A5 does not | `UFilterVariant.A1_implied`, `A5_not_implied` |
| §3.1 | positivity principally generated by Godlikeness; monotheism | `UFilterVariant.Principal`, `MT_U1` |
| §3.2 | adding A4 back restores the collapse | `UFilterVariant.MC_with_A4` |
| §3.3, Table 3 | monotheism forced under U1 | `UFilterVariant.MT_U1` |
| §3.3 | Gödel's theory (Scott's form) implies HF(G) is a modal (ultra)filter | `ScottVariant.F_HF`, `ScottVariant.UF_HF` |
| §3.3, Prop. 3 | existence and necessary existence from F1 alone | `SimpleVariantHF.T3'`, `SimpleVariantHF.T6` |
| §3.3, Prop. 3 | neither collapse nor monotheism | `SimpleVariantHF.MC`, `SimpleVariantHF.MT` |
| §3.3, Table 3 | the same, under the S5 frame conditions with constant domains | `SimpleVariantHF.MC_S5`, `MT_S5`, `MC_UF_S5` |
| §3.3 | UF1 (Hauptfilter an ULTRAfilter): collapse still countersatisfiable; uniqueness among existing Godlike entities forced | `SimpleVariantHF.MC_UF`, `SimpleVariantHF.MT_UF` |
| §3.4 | monotheism under Gödel/Scott from A1 and df.G | `ScottVariant.MT` |
| §1, fn. 1 | the biconditional collapse implies the implication (K); the two coincide under T | `HOML.MC_bicond_imp`, `HOML.MC_iff_T` |
| §3.4 | possible existence independent in K; derivable under D, a fortiori T | `SimpleVariantHF.T3_indep`, `T3_in_D`, `T3_in_T` |
| §4.1 | Theorem IV not derivable from binary Ax1 | `Th4Underivability.Ax1`–`Ax4`, `Th4_fails` (non-principal ultrafilter countermodel) |
| §4.1 | every finite model of the binary axioms validates Theorem IV — *finite* = finitely many individuals **and** worlds; the proof uses both (γ is infinite over infinitely many worlds), and whether the second can be dropped is open; the lemma precedes `Ax1Gen` in the theory, so it uses only the binary `Ax1` | `GoedelAx1Gen.Th4_finite` |
| §4.1 | `P G` from Ax1Gen | `GoedelAx1Gen.L` |
| §4.1 | Theorem IV, Theorem V | `GoedelAx1Gen.Th4`, `GoedelAx1Gen.Th5` |
| §4.2 | self-difference ≡ empty property | `ExtensionalityTests.SelfDiff_equiv_Empty` |
| §4.2 | Boolean extensionality countersatisfiable | `ExtensionalityTests.BoolExt_nontrivial` |
| §4.2 | extensionality of positivity (LOCAL reading) not derivable from Ax2a+Ax4 | `ExtensionalityTests.PosExt_from_Ax2a_Ax4` (also `PosExt_general`) |
| §4.2 | the same countermodels under the S5 frame conditions with constant domains — including the one the article rests on, under Ax2a+Ax4 | `ExtensionalityTests.BoolExt_nontrivial_S5`, `PosExt_general_S5`, `PosExt_from_Ax2a_Ax4_S5` |
| §4.2 | extensionality of positivity (GLOBAL reading, necessary coextension) IS derivable, from Ax4 alone | `ExtensionalityTests.PosExtNec_from_Ax2a_Ax4` |
| §4.2 | the extensionality appeal is dispensable: ¬P(∅) from Ax2a+Ax4 | `ExtensionalityTests.NegEmpty` |
| §4.2 | Friedman's argument closes once God exists: LOCAL extensionality is a theorem of the full system (binary Ax1, Ax2a, ExistsG) — downstream of the existence proof, not of Ax2a+Ax4 | `GoedelAx1Gen.PosExt_local`, `GoedelAx1Gen.ExistsG` |
| §4.2 | empty property entails everything; empty essence | `ExtensionalityTests.Empty_entails_all`, `EmptyEssence` |
| §4.2 | Gödel's original axioms are inconsistent (falsum replayed) | `GoedelInconsistency.Inconsistency` |
| §4.2 | alternative ⋙ blocks the empty essence lemma | `ExtensionalityTests.EmptyEssence_blocked` |
| §4.2 | two models of cardinality one; second excluded by Ax1Gen | `AltEntailmentVariant.SecondModel`, `SecondModel_excluded` |

## Scope note

The Anderson and Fitting rows of Table 1 of the article are replayed in this
session in shallow renderings (`AndersonVariant.thy`, `FittingVariant.thy`):
rigidified extensions are encoded directly at type γ resp. δ, without the
full intensional embedding IHOML and its extension-of operator `↓`. The
complete intensional development is in Benzmüller & Fuenmayor, *Bull. Sect.
Logic* 49(2):127–148 (2020), and in the AFP entry
`Types_Tableaus_and_Goedels_God`, which can be imported if a fully
intensional treatment is wanted.


==> anc/GoedelUltrafilterNote/ROOT <==
(* ROOT -- Isabelle session for the companion formalisation of the article
   "Demodalising Goedel's God? Ultrafilters, Rigidity and Modal Collapse
   Revisited" (Logica Universalis; arXiv:2608.07578).

   Build with:  isabelle build -D . -v
   Tested with: Isabelle2025-2 (and Isabelle2025-1); bundled Nitpick/Kodkod,
   no external provers required at build time. Exit code 0 means every proof
   closes and every Nitpick check met its `expect` annotation.              *)

session "GoedelUltrafilterNote" = "HOL" +
  (* Document generation is on: the build also typesets the companion PDF
     (46 pp; -o document_output=output puts it in output/). Keep the documentation blocks LaTeX-clean -- no bare & in prose,
     and underscored lemma names and symbols inside cartouches. *)
  options [document = pdf, quick_and_dirty = false]
  sessions
    "HOL-Nonstandard_Analysis"
  theories
    HOML
    MFilter
    BaseDefs
    ScottVariant
    AndersonVariant
    FittingVariant
    UFilterVariant
    UFilterS5
    UFilterOnly
    SimpleVariantHF
    GoedelAx1Gen
    GoedelInconsistency
    ExtensionalityTests
    Th4Underivability
    AltEntailmentVariant
  document_files
    "root.tex"
    "root.bib"


==> anc/GoedelUltrafilterNote/ScottVariant.thy <==
(*<*)
(* ScottVariant.thy -- Goedel's argument in Scott's consistent variant.

   Supports: Section 2 of the article (Table 1, row "Scott": P is a
   gamma-ultrafilter, the derived P' coincides with P and is one too, and
   modal collapse holds), and Section 3.3 (Goedel's
   theory, in Scott's consistent form, implies that the Hauptfilter of G is
   a modal filter/ultrafilter).

   Axiom basis: Scott's notes (Sobel 2004, Appendix B; Benzmueller & Scott
   2025, Sect. 5), with A3: P G postulated directly. Cf. Benzmueller
   (KR 2020, Fig. 4) and Benzmueller & Fuenmayor (2020, Figs. 3-4), where the
   stronger generalized conjunction axiom is used as A3 instead. *)
(*>*)

theory ScottVariant imports HOML MFilter BaseDefs
begin

section \<open>Scott's axioms\<close>

text \<open>A3 is Scott's own axiom: Godlikeness is positive, postulated directly
  (Sobel 2004, Appendix B; Benzmueller and Scott 2025, Sect. 5). It replaces
  Goedel's conjunction axiom Ax1. The stronger generalized conjunction
  principle -- A3 of Benzmueller (KR 2020), i.e. Ax1Gen -- would derive it;
  cf. \<open>GoedelAx1Gen.L\<close>.\<close>

  axiomatization where
    A1: \<open>\<lfloor>\<^bold>\<forall>X. \<^bold>\<not>(P X) \<^bold>\<leftrightarrow> P (\<rightharpoondown>X)\<rfloor>\<close> and
    A2: \<open>\<lfloor>\<^bold>\<forall>X Y. (P X \<^bold>\<and> (X \<Rrightarrow> Y)) \<^bold>\<rightarrow> P Y\<rfloor>\<close> and
    A3: \<open>\<lfloor>P G\<rfloor>\<close> and
    A4: \<open>\<lfloor>\<^bold>\<forall>X. P X \<^bold>\<rightarrow> \<^bold>\<box>(P X)\<rfloor>\<close> and
    A5: \<open>\<lfloor>P NE\<rfloor>\<close>

text \<open>Symmetry of @{term R} is postulated, i.e. modal logic KB. Note that S5 is \emph{not}
  needed; cf. Benzmueller and Scott (2025, Sect. 4.4).\<close>

  axiomatization where B: \<open>symm R\<close>

text \<open>The KB principle @{text \<open>\<diamond>\<box>\<phi> \<rightarrow> \<phi>\<close>}, the modal workhorse of the
  argument (stated schematically in @{text \<phi>} for smooth reuse below).\<close>

  lemma B'': \<open>\<lfloor>\<^bold>\<diamond>\<^bold>\<box>\<phi> \<^bold>\<rightarrow> \<phi>\<rfloor>\<close> using B by blast

section \<open>The argument\<close>

  theorem T1: \<open>\<lfloor>\<^bold>\<forall>X. P X \<^bold>\<rightarrow> \<^bold>\<diamond>(\<^bold>\<exists>\<^sup>EX)\<rfloor>\<close> using A1 A2 by blast
  theorem T2: \<open>\<lfloor>P G\<rfloor>\<close> using A3 by simp
  theorem T3: \<open>\<lfloor>\<^bold>\<diamond>(\<^bold>\<exists>\<^sup>EG)\<rfloor>\<close> using T1 T2 by auto
  theorem T4: \<open>\<lfloor>\<^bold>\<forall>x. G x \<^bold>\<rightarrow> (G Ess x)\<rfloor>\<close> using A1 A4 by metis

text \<open>The validity @{text \<open>\<exists>G \<rightarrow> \<box>\<exists>\<^sup>EG\<close>} (GE) is obtained from essence (T4),
  A5 and the definition of necessary existence; then the KB chain
  @{text \<open>\<diamond>\<exists>\<^sup>EG \<rightarrow> \<diamond>\<exists>G \<rightarrow> \<diamond>\<box>\<exists>\<^sup>EG \<rightarrow> \<exists>\<^sup>EG \<rightarrow> \<exists>G \<rightarrow> \<box>\<exists>\<^sup>EG\<close>} closes the proof,
  with the symmetric bounce isolated in B''. Only B is used, not S5. The
  possibilist @{text \<open>\<exists>G\<close>} is used in GE and the two trivial bridging steps
  D1, D4 (@{text \<open>\<exists>\<^sup>EG \<rightarrow> \<exists>G\<close>}): mathematically the actualist quantifier would
  suffice, but the automated proof of GE closes only with the possibilist
  antecedent -- the actualist/pointwise reformulations send smt into a
  non-terminating search.\<close>

  theorem T5: \<open>\<lfloor>\<^bold>\<diamond>(\<^bold>\<exists>\<^sup>EG) \<^bold>\<rightarrow> \<^bold>\<box>(\<^bold>\<exists>\<^sup>EG)\<rfloor>\<close>
    proof -
      have L1: \<open>\<lfloor>\<^bold>\<forall>x. G x \<^bold>\<rightarrow> NE x\<rfloor>\<close> using A5 by fastforce
      have L2: \<open>\<lfloor>\<^bold>\<forall>x. NE x \<^bold>\<rightarrow> ((G Ess x) \<^bold>\<rightarrow> \<^bold>\<box>(\<^bold>\<exists>\<^sup>EG))\<rfloor>\<close> by auto
      have GE: \<open>\<lfloor>(\<^bold>\<exists>G) \<^bold>\<rightarrow> \<^bold>\<box>(\<^bold>\<exists>\<^sup>EG)\<rfloor>\<close> using T4 L1 L2 by (smt (verit, del_insts))
      have D1: \<open>\<lfloor>\<^bold>\<diamond>(\<^bold>\<exists>\<^sup>EG) \<^bold>\<rightarrow> \<^bold>\<diamond>(\<^bold>\<exists>G)\<rfloor>\<close> by auto
      have D2: \<open>\<lfloor>\<^bold>\<diamond>(\<^bold>\<exists>G) \<^bold>\<rightarrow> \<^bold>\<diamond>\<^bold>\<box>(\<^bold>\<exists>\<^sup>EG)\<rfloor>\<close> using GE by blast
      have D3: \<open>\<lfloor>\<^bold>\<diamond>\<^bold>\<box>(\<^bold>\<exists>\<^sup>EG) \<^bold>\<rightarrow> (\<^bold>\<exists>\<^sup>EG)\<rfloor>\<close> using B'' by blast
      have D4: \<open>\<lfloor>(\<^bold>\<exists>\<^sup>EG) \<^bold>\<rightarrow> (\<^bold>\<exists>G)\<rfloor>\<close> by auto
      show ?thesis using D1 D2 D3 D4 GE by (smt (verit, best))
    qed

  theorem T6: \<open>\<lfloor>\<^bold>\<box>(\<^bold>\<exists>\<^sup>EG)\<rfloor>\<close> using T3 T5 by auto

text \<open>Actual existence of a Godlike entity also follows: another application
  of the KB principle, again purely modally (used in MC below).\<close>

  theorem ExistsG: \<open>\<lfloor>\<^bold>\<exists>\<^sup>EG\<rfloor>\<close>
    proof -
      have \<open>\<lfloor>\<^bold>\<diamond>(\<^bold>\<exists>\<^sup>EG) \<^bold>\<rightarrow> \<^bold>\<diamond>\<^bold>\<box>(\<^bold>\<exists>\<^sup>EG)\<rfloor>\<close> using T6 by auto
      thus ?thesis using T3 B'' by metis
    qed

text \<open>Monotheism -- at most one Godlike entity -- follows from A1 and the
  definition of G alone: were the identity property \<open>\<lambda>z. z \<^bold>= x\<close> of a Godlike
  @{term x} not positive, its negation would be (A1), and @{term x} would
  differ from itself.\<close>

  theorem MT: \<open>\<lfloor>\<^bold>\<forall>x y. ((G x \<^bold>\<and> G y) \<^bold>\<rightarrow> (x \<^bold>= y))\<rfloor>\<close> using A1 by fastforce

text \<open>Consistency: nitpick reports a model with one world and one Godlike entity.\<close>

  lemma True nitpick [timeout = 120, satisfy, user_axioms, expect = genuine, show_all, card e=1, card i=1]  oops

section \<open>Modal collapse\<close>

text \<open>Claim of the article, Section 2 (Table 1, row ``Scott''): modal collapse is \emph{valid} here.\<close>

text \<open>The proof is again a chain of valid modal formulas, for an arbitrary
  but fixed proposition @{text \<Phi>}: essence instantiated at the constant
  property @{text \<open>\<lambda>y. \<Phi>\<close>} (E1, E2), a K-step combining the resulting
  necessary entailment with T6 (E3), and the actual existence of a Godlike
  witness (ExistsG).\<close>

  theorem MC: \<open>\<lfloor>\<^bold>\<forall>\<Phi>. \<Phi> \<^bold>\<rightarrow> \<^bold>\<box>\<Phi>\<rfloor>\<close>
    proof -
      { fix \<Phi> :: \<sigma>
        have E1: \<open>\<lfloor>\<^bold>\<forall>x. (G Ess x) \<^bold>\<rightarrow> (\<Phi> \<^bold>\<rightarrow> (G \<Rrightarrow> (\<lambda>y. \<Phi>)))\<rfloor>\<close> by force
        have E2: \<open>\<lfloor>\<^bold>\<forall>x. (G x \<^bold>\<and> \<Phi>) \<^bold>\<rightarrow> (G \<Rrightarrow> (\<lambda>y. \<Phi>))\<rfloor>\<close> using T4 E1 by force
        have E3: \<open>\<lfloor>((G \<Rrightarrow> (\<lambda>y. \<Phi>)) \<^bold>\<and> \<^bold>\<box>(\<^bold>\<exists>\<^sup>EG)) \<^bold>\<rightarrow> \<^bold>\<box>\<Phi>\<rfloor>\<close> by metis
        have \<open>\<lfloor>\<Phi> \<^bold>\<rightarrow> \<^bold>\<box>\<Phi>\<rfloor>\<close> using ExistsG E2 E3 T6 by metis }
      thus ?thesis by auto
    qed


section \<open>The ultrafilter property (Table 1 of the article, row ``Scott'')\<close>

text \<open>Goedel's positive properties, in Scott's variant, form a modal
  (gamma-)ultrafilter. This is the result that Odifreddi and Gomes invoke
  informally; it is verified here.\<close>

  theorem U1: \<open>\<lfloor>UFilter P\<rfloor>\<close>
  proof -
    have F1: \<open>\<lfloor>\<^bold>\<U> \<^bold>\<in> P\<rfloor>\<close> using A1 A2 by blast
    have F2: \<open>\<lfloor>\<^bold>\<not>(\<^bold>\<emptyset> \<^bold>\<in> P)\<rfloor>\<close> using A1 A2 by blast
    have F3: \<open>\<lfloor>\<^bold>\<forall>\<phi> \<psi>. ((\<phi> \<^bold>\<in> P) \<^bold>\<and> (\<phi> \<^bold>\<subseteq> \<psi>)) \<^bold>\<rightarrow> (\<psi> \<^bold>\<in> P)\<rfloor>\<close> by (metis A1 B T3 T6)
    have F4: \<open>\<lfloor>\<^bold>\<forall>\<phi> \<psi>. ((\<phi> \<^bold>\<in> P) \<^bold>\<and> (\<psi> \<^bold>\<in> P)) \<^bold>\<rightarrow> ((\<phi> \<^bold>\<sqinter> \<psi>) \<^bold>\<in> P)\<rfloor>\<close> by (smt (verit) F3 T2)
    have Max: \<open>\<lfloor>\<^bold>\<forall>\<phi>. (\<phi> \<^bold>\<in> P) \<^bold>\<or> ((\<^bold>\<sim>\<phi>) \<^bold>\<in> P)\<rfloor>\<close> using A1 by blast
    from F1 F2 F3 F4 Max show ?thesis by presburger
  qed


section \<open>The Hauptfilter of Godlikeness (claim of Section 3.3 of the article)\<close>

text \<open>Goedel's theory implies that the set of all supersets of @{term G} is a
  modal filter, indeed a modal ultrafilter. This is the observation on which
  SimpleVariantHF.thy is built.\<close>

text \<open>Positivity is moreover \emph{principally generated} by Godlikeness: a property
  is positive iff every Godlike individual has it. Left to right is
  \<open>df.G\<close>; right to left uses A1 and the actual existence of a Godlike witness
  (were X not positive, its complement would be, and the witness would then
  lack X). Together with MT this makes P, at each world, the principal
  ultrafilter generated by the unique Godlike individual. The same statement
  holds for Anderson's and Fitting's collapse-free variants
  (\<open>AndersonVariant.PrincipalA\<close>, \<open>FittingVariant.PrincipalF\<close>), which is why
  principality cannot be what the emendations give up.\<close>

text \<open>The substantive direction, isolated: if every Godlike individual
  existing at @{term w} has @{term X}, then @{term X} is positive there. Were
  it not, A1 would make its complement positive, and the Godlike witness
  supplied by \<open>ExistsG\<close> would have to lack @{term X}.\<close>

  lemma Principal_aux:
    assumes a: \<open>\<forall>z. (z @ w) \<longrightarrow> G z w \<longrightarrow> X z w\<close> shows \<open>P X w\<close>
  proof (rule ccontr)
    assume \<open>\<not> P X w\<close>
    with A1 have c: \<open>P (\<rightharpoondown>X) w\<close> by blast
    from ExistsG obtain z where z: \<open>z @ w\<close> \<open>G z w\<close> by blast
    from z(2) c have \<open>(\<rightharpoondown>X) z w\<close> by blast
    moreover from a z have \<open>X z w\<close> by blast
    ultimately show False by simp
  qed

  theorem Principal: \<open>\<lfloor>\<^bold>\<forall>X. P X \<^bold>\<leftrightarrow> (\<^bold>\<forall>x. G x \<^bold>\<rightarrow> X x)\<rfloor>\<close>
  proof (intro allI)
    fix w :: i and X :: \<gamma>
    show \<open>(P X \<^bold>\<leftrightarrow> (\<^bold>\<forall>x. G x \<^bold>\<rightarrow> X x)) w\<close>
    proof
      assume p: \<open>P X w\<close>
      show \<open>(\<^bold>\<forall>x. G x \<^bold>\<rightarrow> X x) w\<close>
      proof (intro allI impI)
        fix x assume g: \<open>G x w\<close>
        \<comment>\<open>instantiate Godlikeness at @{term X}\<close>
        show \<open>X x w\<close> by (rule mp[OF spec[OF g, of X] p])
      qed
    next
      assume q: \<open>(\<^bold>\<forall>x. G x \<^bold>\<rightarrow> X x) w\<close>
      show \<open>P X w\<close>
      proof (rule Principal_aux, intro allI impI)
        fix z assume \<open>z @ w\<close> and gz: \<open>G z w\<close>
        show \<open>X z w\<close> by (rule mp[OF spec[OF q, of z] gz])
      qed
    qed
  qed

  theorem Principal_HF: \<open>\<lfloor>\<^bold>\<forall>X. P X \<^bold>\<leftrightarrow> (X \<^bold>\<in> HF G)\<rfloor>\<close>
  proof (intro allI)
    fix w :: i and X :: \<gamma>
    show \<open>(P X \<^bold>\<leftrightarrow> (X \<^bold>\<in> HF G)) w\<close>
    proof
      assume p: \<open>P X w\<close>
      show \<open>(X \<^bold>\<in> HF G) w\<close>
      proof (intro allI impI)
        fix z assume \<open>z @ w\<close> and g: \<open>G z w\<close>
        show \<open>X z w\<close> by (rule mp[OF spec[OF g, of X] p])
      qed
    next
      assume q: \<open>(X \<^bold>\<in> HF G) w\<close>
      show \<open>P X w\<close>
      proof (rule Principal_aux, intro allI impI)
        fix z assume ez: \<open>z @ w\<close> and gz: \<open>G z w\<close>
        \<comment>\<open>@{term \<open>HF G\<close>} guards by existence as well as Godlikeness\<close>
        show \<open>X z w\<close> by (rule mp[OF mp[OF spec[OF q, of z] ez] gz])
      qed
    qed
  qed

  theorem F_HF: \<open>\<lfloor>Filter (HF G)\<rfloor>\<close> using T2 U1 by (smt (verit, del_insts))
  theorem UF_HF: \<open>\<lfloor>UFilter (HF G)\<rfloor>\<close> using T2 U1 B F_HF MT ExistsG T1 T4 by (smt (verit, del_insts))  

text \<open>And the main theorem can be recovered from that alone.\<close>

  theorem T6Again: \<open>\<lfloor>\<^bold>\<box>(\<^bold>\<exists>\<^sup>EG)\<rfloor>\<close> using F_HF by auto

section \<open>The derived test P' coincides with P (Table 1 of the article, row ``Scott'')\<close>

text \<open>The rigidified test P' of \<open>AndersonVariant\<close> and \<open>FittingVariant\<close> is
  definable here in the same way. In Scott's variant it adds nothing: by
  \<open>Principal\<close>, both @{text \<open>P \<phi>\<close>} and @{text \<open>P' \<phi>\<close>} hold at @{term w} exactly when
  every Godlike individual has @{text \<phi>} at @{term w}, so the two coincide (U3) and P' is a
  gamma-ultrafilter because P is (U2). These are the two P' cells of the
  Scott row. The proofs instantiate \<open>Principal\<close> explicitly; no search is
  needed.\<close>

  definition Prigid :: \<open>\<gamma> \<Rightarrow> \<sigma>\<close> (\<open>P''\<close>) where \<open>P' \<equiv> \<lambda>\<phi>. \<lambda>w. P (\<lambda>x. \<lambda>v. \<phi> x w) w\<close>

  theorem U3: \<open>\<lfloor>\<^bold>\<forall>\<phi>. (P \<phi>) \<^bold>\<leftrightarrow> (P' \<phi>)\<rfloor>\<close>
  proof (intro allI)
    fix w :: i and \<phi> :: \<gamma>
    have a: \<open>P \<phi> w = (\<forall>x. G x w \<longrightarrow> \<phi> x w)\<close>
      using spec[OF spec[OF Principal, of w], of \<phi>] by simp
    have b: \<open>P' \<phi> w = (\<forall>x. G x w \<longrightarrow> \<phi> x w)\<close>
      using spec[OF spec[OF Principal, of w], of \<open>\<lambda>x v. \<phi> x w\<close>] by (simp add: Prigid_def)
    from a b show \<open>((P \<phi>) \<^bold>\<leftrightarrow> (P' \<phi>)) w\<close> by simp
  qed

  theorem U2: \<open>\<lfloor>UFilter P'\<rfloor>\<close>
  proof (rule allI)
    fix w :: i
    have eq: \<open>P' \<phi> w = P \<phi> w\<close> for \<phi> using spec[OF spec[OF U3, of w], of \<phi>] by simp
    from spec[OF U1, of w] show \<open>UFilter P' w\<close> by (simp add: eq)
  qed

end


==> anc/GoedelUltrafilterNote/SimpleVariantHF.thy <==
(*<*)
(* SimpleVariantHF.thy -- Supports PROPOSITION 3 (Section 3.3) of the article.

   Only one axiom is assumed: the Hauptfilter of Godlikeness -- the set of all
   supersets of G -- is a modal filter. Existence and necessary existence of a
   Godlike entity follow; modal collapse and monotheism do not. This refutes
   the second half of the claim of Odifreddi & Gomes (2026, Sect. 5.2), namely
   that a *principal* structure forces the collapse.

   Cf. Benzmueller (KR 2020, Sect. 7, Fig. 10). *)
(*>*)

theory SimpleVariantHF imports HOML MFilter BaseDefs
begin

section \<open>The single axiom\<close>

  axiomatization where F1: \<open>\<lfloor>Filter (HF G)\<rfloor>\<close>

text \<open>The only substantive content of F1 is that @{term G} is not the empty
  property: @{term \<open>\<^bold>\<emptyset> \<^bold>\<in> HF G\<close>} would say that @{term G} is a subset of the
  empty property.\<close>


section \<open>Existence and necessary existence (Proposition 3, first part)\<close>

  theorem T3': \<open>\<lfloor>\<^bold>\<exists>\<^sup>EG\<rfloor>\<close> using F1 by metis
  theorem T6: \<open>\<lfloor>\<^bold>\<box>(\<^bold>\<exists>\<^sup>EG)\<rfloor>\<close> using T3' by simp

text \<open>Possible existence is independent in K, but follows once modal axiom T
  is assumed. This supports the remark on MacIntosh's circularity diagnosis in
  Section 3.4 of the article: in this theory the possibility premise is \emph{not} a mere
  restatement of the conclusion.\<close>

  lemma T3_indep: \<open>\<lfloor>\<^bold>\<diamond>(\<^bold>\<exists>\<^sup>EG)\<rfloor>\<close> nitpick [timeout = 120, card e = 1, card i = 1, user_axioms, expect = genuine] oops

text \<open>Seriality (modal logic D) already suffices, a fortiori reflexivity (T).\<close>

  lemma T3_in_D:
    assumes D: \<open>serial R\<close>
    shows \<open>\<lfloor>\<^bold>\<diamond>(\<^bold>\<exists>\<^sup>EG)\<rfloor>\<close>
    using assms T3' by metis

  lemma T3_in_T:
    assumes T: \<open>reflexive R\<close>
    shows \<open>\<lfloor>\<^bold>\<diamond>(\<^bold>\<exists>\<^sup>EG)\<rfloor>\<close>
    using assms T3' by metis

text \<open>Consistency.\<close>

  lemma True nitpick [timeout = 120, satisfy, card e = 1, card i = 1, user_axioms, expect = genuine, show_all] oops

section \<open>Neither collapse nor monotheism (Proposition 3, second part)\<close>

  lemma MC: \<open>\<lfloor>\<^bold>\<forall>\<Phi>. \<Phi> \<^bold>\<rightarrow> \<^bold>\<box>\<Phi>\<rfloor>\<close>
    nitpick [timeout = 120, card e = 1, card i = 2, user_axioms, expect = genuine, show_all] oops

  lemma MT: \<open>\<lfloor>\<^bold>\<forall>x y. (G x \<^bold>\<and> G y) \<^bold>\<rightarrow> (x \<^bold>= y)\<rfloor>\<close>
    nitpick [timeout = 120, card e = 2, card i = 1, user_axioms, expect = genuine, show_all] oops

text \<open>Both countermodels survive the passage to S5 with constant domains: the frame conditions and the constancy of the domains are put as premises, so nitpick must satisfy them while falsifying the conclusion. (For the \emph{positive} entries K is the stronger claim and is kept;
  for the negative ones S5 is, Goedel, Scott and Odifreddi and Gomes working
  there.)\<close>

  lemma MC_S5:
    assumes \<open>reflexive R\<close> and \<open>symm R\<close> and \<open>transitive R\<close> and \<open>constant_domains\<close>
    shows \<open>\<lfloor>\<^bold>\<forall>\<Phi>. \<Phi> \<^bold>\<rightarrow> \<^bold>\<box>\<Phi>\<rfloor>\<close>
    nitpick [timeout = 120, card e = 1, card i = 2, user_axioms, expect = genuine, show_all] oops

  lemma MT_S5:
    assumes \<open>reflexive R\<close> and \<open>symm R\<close> and \<open>transitive R\<close> and \<open>constant_domains\<close>
    shows \<open>\<lfloor>\<^bold>\<forall>x y. (G x \<^bold>\<and> G y) \<^bold>\<rightarrow> (x \<^bold>= y)\<rfloor>\<close>
    nitpick [timeout = 120, card e = 2, card i = 1, user_axioms, expect = genuine, show_all] oops

text \<open>Section 3.4 of the article: maximality is retained -- @{term G} is still
  defined as having \emph{all} positive properties -- while neither the collapse nor
  monotheism follows. These are specific non-implications; full mutual
  independence of the three is not claimed.\<close>


section \<open>Strengthening F1 to an ultrafilter (UF1); Section 3.3 of the article\<close>

text \<open>One might object that F1 postulates only a principal \emph{filter}, whereas
  the disputed claim of Odifreddi and Gomes concerns a principal \emph{ultrafilter}.
  So strengthen the postulate: the Hauptfilter of Godlikeness is a modal \emph{ultra}filter. The theory remains consistent, modal collapse \emph{still} has a
  countermodel, and what the strengthening does force is uniqueness among
  existing Godlike entities (as it must: principal ultrafilters are generated
  by singletons).\<close>

  axiomatization where
    UF1: \<open>\<lfloor>UFilter (HF G)\<rfloor>\<close>

  lemma True nitpick [timeout = 120, satisfy, card e = 1, card i = 1, user_axioms, expect = genuine, show_all] oops

text \<open>Modal collapse remains countersatisfiable under UF1.\<close>

  lemma MC_UF: \<open>\<lfloor>\<^bold>\<forall>\<Phi>. \<Phi> \<^bold>\<rightarrow> \<^bold>\<box>\<Phi>\<rfloor>\<close> nitpick [timeout = 120, card e = 1, card i = 2, user_axioms, expect = genuine, show_all] oops

text \<open>And in S5 with constant domains.\<close>

  lemma MC_UF_S5:
    assumes \<open>reflexive R\<close> and \<open>symm R\<close> and \<open>transitive R\<close> and \<open>constant_domains\<close>
    shows \<open>\<lfloor>\<^bold>\<forall>\<Phi>. \<Phi> \<^bold>\<rightarrow> \<^bold>\<box>\<Phi>\<rfloor>\<close>
    nitpick [timeout = 120, card e = 1, card i = 2, user_axioms, expect = genuine, show_all] oops

text \<open>Uniqueness among existing Godlike entities is now forced: instantiate
  the maximality condition with the identity property @{text \<open>\<lambda>z. z = x\<close>}.
  The proof is kept at the modal object level: M1 is the instantiated
  maximality disjunction, M2 eliminates its right disjunct (an existing
  Godlike @{term x} itself violates \<open>G \<^bold>\<subseteq> \<^bold>\<sim>(\<lambda>z. z \<^bold>= x)\<close>), and M3 draws
  uniqueness from the left disjunct.\<close>

  theorem MT_UF: \<open>\<lfloor>\<^bold>\<forall>\<^sup>Ex. \<^bold>\<forall>\<^sup>Ey. ((G x \<^bold>\<and> G y) \<^bold>\<rightarrow> (x \<^bold>= y))\<rfloor>\<close>
  proof -
    have Max: \<open>\<lfloor>\<^bold>\<forall>\<phi>. (\<phi> \<^bold>\<in> HF G) \<^bold>\<or> ((\<^bold>\<sim>\<phi>) \<^bold>\<in> HF G)\<rfloor>\<close> using UF1 by simp
    have M1: \<open>\<lfloor>\<^bold>\<forall>x. ((\<lambda>z. z \<^bold>= x) \<^bold>\<in> HF G) \<^bold>\<or> ((\<^bold>\<sim>(\<lambda>z. z \<^bold>= x)) \<^bold>\<in> HF G)\<rfloor>\<close>
      by (intro allI) (rule Max [THEN spec, THEN spec])
    have M2: \<open>\<lfloor>\<^bold>\<forall>\<^sup>Ex. G x \<^bold>\<rightarrow> \<^bold>\<not>((\<^bold>\<sim>(\<lambda>z. z \<^bold>= x)) \<^bold>\<in> HF G)\<rfloor>\<close> by blast
    have M3: \<open>\<lfloor>\<^bold>\<forall>x. \<^bold>\<forall>\<^sup>Ey. (G y \<^bold>\<and> ((\<lambda>z. z \<^bold>= x) \<^bold>\<in> HF G)) \<^bold>\<rightarrow> (y \<^bold>= x)\<rfloor>\<close> by force
    show ?thesis using Max M1 M2 M3 by metis
  qed

end


==> anc/GoedelUltrafilterNote/Th4Underivability.thy <==
(*<*)
(* Th4Underivability.thy -- Supports SECTION 4.1 of the article.

   Certifies that Goedel's Theorem IV (possibly a Godlike entity exists) is
   NOT derivable from the binary-Ax1 axiomatisation of GoedelAx1Gen.thy, by
   an explicit countermodel: one world (so rigidity Ax2b is automatic, and
   the universal accessibility relation validates B, lemma R_symm),
   individuals the naturals, and a property positive iff its extension lies
   in a free ultrafilter -- the configuration of Friedman (2012; publ.
   2024) and Odifreddi & Gomes (2026, Sect. 4). The axioms hold (theorems
   Ax1..Ax4), positivity is a modal ultrafilter without principal generator
   (U1, P_not_HFG), yet Theorem IV fails at every world (Th4_fails,
   \<lfloor>\<^bold>\<not>\<^bold>\<diamond>(\<^bold>\<exists>\<^sup>EG)\<rfloor>). Every countermodel is infinite (GoedelAx1Gen.Th4_finite),
   so Nitpick cannot find one; Goedel's footnote axiom Ax1Gen -- closure
   under ARBITRARY intersections -- is exactly what excludes this model.

   Underivability is a statement ABOUT the object logic, witnessed by ONE
   interpretation of the schematic types and constants (i, e, R, existsAt,
   P) -- a semantic, meta-level act of the same status as a Nitpick
   countermodel. The statements themselves are nevertheless phrased in the
   object language, character-identically to GoedelAx1Gen.thy.

   Since the typedecl types i, e of HOML.thy cannot be instantiated, this
   theory re-declares the embedding: i := unit, e := nat are pinned by
   type_synonym, the interpreted constants are definitions (R, existsAt,
   P), and every other declaration is textually identical to its HOML.thy /
   BaseDefs.thy / MFilter.thy counterpart -- checkable by string
   comparison; G :: gamma is BaseDefs' definition verbatim.

   The free ultrafilter comes from HOL-Nonstandard_Analysis.Free_Ultrafilter
   (Isabelle distribution; freeultrafilter_Ex, via Zorn's lemma, is the one
   non-trivial choice-based input); its `eventually` representation is
   confined to the definition of UF and the five bridge lemmas below. *)
(*>*)

theory Th4Underivability imports "HOL-Nonstandard_Analysis.Free_Ultrafilter"
begin

section \<open>Types: the embedding of HOML.thy, with i and e pinned\<close>

  type_synonym i = unit                  \<comment> \<open>possible worlds, pinned\<close>
  type_synonym e = nat                   \<comment> \<open>individuals / entities, pinned\<close>
  type_synonym \<sigma> = \<open>i \<Rightarrow> bool\<close>
  type_synonym \<gamma> = \<open>e \<Rightarrow> \<sigma>\<close>
  type_synonym \<mu> = \<open>\<sigma> \<Rightarrow> \<sigma>\<close>
  type_synonym \<nu> = \<open>\<sigma> \<Rightarrow> \<sigma> \<Rightarrow> \<sigma>\<close>

section \<open>The frame: the model data interpreting the consts of HOML.thy\<close>

  definition R :: \<open>i \<Rightarrow> i \<Rightarrow> bool\<close> (infixr \<open>r\<close> 70)    where \<open>R \<equiv> \<lambda>w v. True\<close>
  definition existsAt :: \<open>\<gamma>\<close> (infix \<open>@\<close> 69)           where \<open>existsAt \<equiv> \<lambda>x w. True\<close>
  abbreviation \<open>symm \<equiv> \<lambda>R:: i \<Rightarrow> i \<Rightarrow> bool. (\<forall>x y. R x y \<longrightarrow> R y x)\<close>
  lemma R_symm: \<open>symm R\<close> by (simp add: R_def)

section \<open>Connectives, modal operators, quantifiers, validity (HOML.thy)\<close>

  abbreviation mfalse :: \<open>\<sigma>\<close> (\<open>\<^bold>\<bottom>\<close>) where \<open>\<^bold>\<bottom> \<equiv> \<lambda>w. False\<close>
  abbreviation mtrue :: \<open>\<sigma>\<close> (\<open>\<^bold>\<top>\<close>) where \<open>\<^bold>\<top> \<equiv> \<lambda>w. True\<close>
  abbreviation mnot :: \<open>\<mu>\<close> (\<open>\<^bold>\<not>_\<close> [52] 53) where \<open>\<^bold>\<not>\<phi> \<equiv> \<lambda>w. \<not>(\<phi> w)\<close>
  abbreviation mand :: \<open>\<nu>\<close> (infixr \<open>\<^bold>\<and>\<close> 51) where \<open>\<phi> \<^bold>\<and> \<psi> \<equiv> \<lambda>w. (\<phi> w) \<and> (\<psi> w)\<close>
  abbreviation mor :: \<open>\<nu>\<close> (infixr \<open>\<^bold>\<or>\<close> 50) where \<open>\<phi> \<^bold>\<or> \<psi> \<equiv> \<lambda>w. (\<phi> w) \<or> (\<psi> w)\<close>
  abbreviation mimp :: \<open>\<nu>\<close> (infixr \<open>\<^bold>\<rightarrow>\<close> 49) where \<open>\<phi> \<^bold>\<rightarrow> \<psi> \<equiv> \<lambda>w. (\<phi> w) \<longrightarrow> (\<psi> w)\<close>
  abbreviation mequ :: \<open>\<nu>\<close> (infixr \<open>\<^bold>\<leftrightarrow>\<close> 48) where \<open>\<phi> \<^bold>\<leftrightarrow> \<psi> \<equiv> \<lambda>w. (\<phi> w) \<longleftrightarrow> (\<psi> w)\<close>
  abbreviation mnegpred :: \<open>\<gamma> \<Rightarrow> \<gamma>\<close> (\<open>\<rightharpoondown>_\<close> [52] 53) where \<open>\<rightharpoondown>\<Phi> \<equiv> \<lambda>x. \<^bold>\<not>(\<Phi> x)\<close>
  abbreviation mbox :: \<open>\<mu>\<close> (\<open>\<^bold>\<box>_\<close> [52] 53) where \<open>\<^bold>\<box>\<phi> \<equiv> \<lambda>w. \<forall>v. (w r v) \<longrightarrow> (\<phi> v)\<close>
  abbreviation mdia :: \<open>\<mu>\<close> (\<open>\<^bold>\<diamond>_\<close> [52] 53) where \<open>\<^bold>\<diamond>\<phi> \<equiv> \<lambda>w. \<exists>v. (w r v) \<and> (\<phi> v)\<close>
  abbreviation mall :: \<open>('a \<Rightarrow> \<sigma>) \<Rightarrow> \<sigma>\<close> (\<open>\<^bold>\<forall>\<close>) where \<open>\<^bold>\<forall>\<Phi> \<equiv> \<lambda>w. \<forall>x. (\<Phi> x w)\<close>
  abbreviation mallB :: \<open>('a \<Rightarrow> \<sigma>) \<Rightarrow> \<sigma>\<close> (binder \<open>\<^bold>\<forall>\<close> [8] 9) where \<open>\<^bold>\<forall>x. \<phi>(x) \<equiv> \<^bold>\<forall>\<phi>\<close>
  abbreviation mallAct :: \<open>\<gamma> \<Rightarrow> \<sigma>\<close> (\<open>\<^bold>\<forall>\<^sup>E\<close>) where \<open>\<^bold>\<forall>\<^sup>E\<Phi> \<equiv> \<lambda>w. \<forall>x. (x@w) \<longrightarrow> (\<Phi> x w)\<close>
  abbreviation mallActB :: \<open>\<gamma> \<Rightarrow> \<sigma>\<close> (binder \<open>\<^bold>\<forall>\<^sup>E\<close> [8] 9) where \<open>\<^bold>\<forall>\<^sup>Ex. \<phi>(x) \<equiv> \<^bold>\<forall>\<^sup>E\<phi>\<close>
  abbreviation mexAct :: \<open>\<gamma> \<Rightarrow> \<sigma>\<close> (\<open>\<^bold>\<exists>\<^sup>E\<close>) where \<open>\<^bold>\<exists>\<^sup>E\<Phi> \<equiv> \<lambda>w. \<exists>x. (x@w) \<and> (\<Phi> x w)\<close>
  abbreviation mexActB :: \<open>\<gamma> \<Rightarrow> \<sigma>\<close> (binder \<open>\<^bold>\<exists>\<^sup>E\<close> [8] 9) where \<open>\<^bold>\<exists>\<^sup>Ex. \<phi>(x) \<equiv> \<^bold>\<exists>\<^sup>E\<phi>\<close>
  abbreviation valid :: \<open>\<sigma> \<Rightarrow> bool\<close> (\<open>\<lfloor>_\<rfloor>\<close> [7] 8) where \<open>\<lfloor>\<psi>\<rfloor> \<equiv> \<forall>w. \<psi> w\<close>

section \<open>A free ultrafilter on the individuals\<close>

text \<open>The ultrafilter as a family of sets, in the textbook sense: @{text UF}
  contains the \<open>large\<close> sets of individuals. It is obtained from the
  distribution theory \<open>Free_Ultrafilter\<close>, whose @{text filter}-based
  representation (@{text eventually}) is confined to the definition of
  @{text UF} and the five bridge lemmas below; @{text eventually} appears
  nowhere else.\<close>

  definition U :: \<open>nat filter\<close> where \<open>U \<equiv> (SOME U. freeultrafilter U)\<close>
  lemma freeU: \<open>freeultrafilter U\<close> unfolding U_def by (rule someI_ex[OF freeultrafilter_Ex[OF infinite_UNIV_nat]])
  interpretation freeultrafilter U by (rule freeU)
  definition UF :: \<open>nat set set\<close> where \<open>UF \<equiv> {A. eventually (\<lambda>n. n \<in> A) U}\<close>
  lemma UF_top:  \<open>(\<And>n. \<phi> n) \<Longrightarrow> {n. \<phi> n} \<in> UF\<close> by (simp add: UF_def always_eventually)
  lemma UF_conj: \<open>\<lbrakk>{n. \<phi> n} \<in> UF; {n. \<psi> n} \<in> UF\<rbrakk> \<Longrightarrow> {n. \<phi> n \<and> \<psi> n} \<in> UF\<close>
    by (auto simp: UF_def intro: eventually_conj elim: eventually_mono)
  lemma UF_mono: \<open>\<lbrakk>{n. \<phi> n} \<in> UF; \<And>n. \<phi> n \<Longrightarrow> \<psi> n\<rbrakk> \<Longrightarrow> {n. \<psi> n} \<in> UF\<close>
    by (auto simp: UF_def elim: eventually_mono)
  lemma UF_not:  \<open>({n. \<not> \<phi> n} \<in> UF) \<longleftrightarrow> ({n. \<phi> n} \<notin> UF)\<close>
    by (simp add: UF_def eventually_not_iff)
  lemma UF_singleton: \<open>{n. n = a} \<notin> UF\<close>
    using singleton[of a] by (simp add: UF_def eq_commute)

section \<open>Positivity: the interpretation of the const P of BaseDefs.thy\<close>

text \<open>A property is positive iff its extension belongs to the free
  ultrafilter.\<close>

  definition P :: \<open>\<gamma> \<Rightarrow> \<sigma>\<close> where \<open>P \<equiv> \<lambda>\<phi> w. {n. \<phi> n w} \<in> UF\<close>

section \<open>Entailment, essence, necessary existence, Godlikeness (BaseDefs.thy)\<close>

text \<open>The definitions needed here, each textually identical to its
  \<open>BaseDefs.thy\<close> counterpart -- in particular @{text G} is parameter-free,
  of type @{typ \<gamma>}, with BaseDefs' exact defining equation.\<close>

  abbreviation entails :: \<open>\<gamma> \<Rightarrow> \<gamma> \<Rightarrow> \<sigma>\<close> (infix \<open>\<sqsubseteq>\<close> 60)    where \<open>X \<sqsubseteq> Y \<equiv> \<^bold>\<forall>\<^sup>Ez. X z \<^bold>\<rightarrow> Y z\<close>
  abbreviation nentails :: \<open>\<gamma> \<Rightarrow> \<gamma> \<Rightarrow> \<sigma>\<close> (infix \<open>\<Rrightarrow>\<close> 60)  where \<open>X \<Rrightarrow> Y \<equiv> \<^bold>\<box>(X \<sqsubseteq> Y)\<close>
  abbreviation G :: \<open>\<gamma>\<close> where \<open>G \<equiv> \<lambda>x. \<^bold>\<forall>Y. P Y \<^bold>\<rightarrow> Y x\<close>
  abbreviation Ess :: \<open>\<gamma> \<Rightarrow> e \<Rightarrow> \<sigma>\<close> (infix \<open>Ess\<close> 58) where \<open>Y Ess x \<equiv> Y x \<^bold>\<and> (\<^bold>\<forall>Z. Z x \<^bold>\<rightarrow> (Y \<Rrightarrow> Z))\<close>
  abbreviation NE :: \<open>\<gamma>\<close> where \<open>NE \<equiv> \<lambda>x. \<^bold>\<forall>Y. (Y Ess x) \<^bold>\<rightarrow> \<^bold>\<box>(\<^bold>\<exists>\<^sup>EY)\<close>

section \<open>The axioms hold; Theorem IV fails\<close>

text \<open>Each statement is character-identical to the corresponding axiom of
  \<open>GoedelAx1Gen.thy\<close>; the refutation @{text Th4_fails} is the validity of the
  object-level negation of \<open>GoedelAx1Gen.Th4\<close>.\<close>

  theorem Ax1:  \<open>\<lfloor>\<^bold>\<forall>\<phi> \<psi>. (P \<phi> \<^bold>\<and> P \<psi>) \<^bold>\<rightarrow> P (\<lambda>x. \<phi> x \<^bold>\<and> \<psi> x)\<rfloor>\<close> by (auto simp: P_def intro: UF_conj)
  theorem Ax2a: \<open>\<lfloor>\<^bold>\<forall>\<phi>. \<^bold>\<not>(P \<phi>) \<^bold>\<leftrightarrow> P (\<rightharpoondown>\<phi>)\<rfloor>\<close> by (simp add: P_def UF_not)
  theorem Ax2b: \<open>\<lfloor>\<^bold>\<forall>\<phi>. P \<phi> \<^bold>\<rightarrow> \<^bold>\<box>(P \<phi>)\<rfloor>\<close> by (simp add: P_def)
  theorem Ax3:  \<open>\<lfloor>P NE\<rfloor>\<close> by (smt (verit, best) P_def UF_top existsAt_def old.unit.exhaust)
  theorem Ax4:  \<open>\<lfloor>\<^bold>\<forall>\<phi> \<psi>. (P \<phi> \<^bold>\<and> (\<phi> \<Rrightarrow> \<psi>)) \<^bold>\<rightarrow> P \<psi>\<rfloor>\<close> by (metis P_def R_def UF_mono existsAt_def)
  lemma noG: \<open>\<lfloor>\<^bold>\<not> G x\<rfloor>\<close>
    proof -
      have \<open>{n. n \<noteq> x} \<in> UF\<close> using UF_not UF_singleton by auto
      hence \<open>P (\<lambda>m u. m \<noteq> x) w\<close> for w by (simp add: P_def)
      thus ?thesis by blast
    qed
  theorem Th4_fails: \<open>\<lfloor>\<^bold>\<not>\<^bold>\<diamond>(\<^bold>\<exists>\<^sup>EG)\<rfloor>\<close> using noG by auto

section \<open>P is a modal ultrafilter, but not the Hauptfilter of G (MFilter.thy)\<close>

text \<open>The vocabulary of \<open>MFilter.thy\<close>, re-declared verbatim. The theorem
  @{text U1} below states -- character-identically to axiom U1 of
  \<open>UFilterVariant.thy\<close> -- that positivity is a modal ultrafilter in the
  sense of Section~2 of the article. Yet, by @{text noG}, this ultrafilter
  has no principal generator: @{text P} is not the Hauptfilter of
  Godlikeness (@{text P_not_HFG}). Ultrafilter structure alone thus does
  not force principality.\<close>

  abbreviation melem :: \<open>\<gamma> \<Rightarrow> (\<gamma> \<Rightarrow> \<sigma>) \<Rightarrow> \<sigma>\<close> (infix \<open>\<^bold>\<in>\<close> 60) where \<open>\<phi> \<^bold>\<in> \<Phi> \<equiv> \<Phi> \<phi>\<close>
  abbreviation memptyset :: \<open>\<gamma>\<close> (\<open>\<^bold>\<emptyset>\<close>) where \<open>\<^bold>\<emptyset> \<equiv> \<lambda>x. \<^bold>\<bottom>\<close>
  abbreviation muniverse :: \<open>\<gamma>\<close> (\<open>\<^bold>\<U>\<close>) where \<open>\<^bold>\<U> \<equiv> \<lambda>x. \<^bold>\<top>\<close>
  abbreviation msubset :: \<open>\<gamma> \<Rightarrow> \<gamma> \<Rightarrow> \<sigma>\<close> (infix \<open>\<^bold>\<subseteq>\<close> 53) where \<open>\<phi> \<^bold>\<subseteq> \<psi> \<equiv> \<^bold>\<forall>\<^sup>Ex. \<phi> x \<^bold>\<rightarrow> \<psi> x\<close>
  abbreviation minter :: \<open>\<gamma> \<Rightarrow> \<gamma> \<Rightarrow> \<gamma>\<close> (infix \<open>\<^bold>\<sqinter>\<close> 54) where \<open>\<phi> \<^bold>\<sqinter> \<psi> \<equiv> \<lambda>x. \<phi> x \<^bold>\<and> \<psi> x\<close>
  abbreviation mcompl :: \<open>\<gamma> \<Rightarrow> \<gamma>\<close> (\<open>\<^bold>\<sim>_\<close> [52] 53) where \<open>\<^bold>\<sim>\<phi> \<equiv> \<lambda>x. \<^bold>\<not>(\<phi> x)\<close>

  abbreviation Filter :: \<open>(\<gamma> \<Rightarrow> \<sigma>) \<Rightarrow> \<sigma>\<close>
    where \<open>Filter \<Phi> \<equiv>
       (\<^bold>\<U> \<^bold>\<in> \<Phi>)
     \<^bold>\<and> \<^bold>\<not>(\<^bold>\<emptyset> \<^bold>\<in> \<Phi>)
     \<^bold>\<and> (\<^bold>\<forall>\<phi> \<psi>. ((\<phi> \<^bold>\<in> \<Phi>) \<^bold>\<and> (\<phi> \<^bold>\<subseteq> \<psi>)) \<^bold>\<rightarrow> (\<psi> \<^bold>\<in> \<Phi>))
     \<^bold>\<and> (\<^bold>\<forall>\<phi> \<psi>. ((\<phi> \<^bold>\<in> \<Phi>) \<^bold>\<and> (\<psi> \<^bold>\<in> \<Phi>)) \<^bold>\<rightarrow> ((\<phi> \<^bold>\<sqinter> \<psi>) \<^bold>\<in> \<Phi>))\<close>
  abbreviation UFilter :: \<open>(\<gamma> \<Rightarrow> \<sigma>) \<Rightarrow> \<sigma>\<close>  where \<open>UFilter \<Phi> \<equiv> Filter \<Phi> \<^bold>\<and> (\<^bold>\<forall>\<phi>. (\<phi> \<^bold>\<in> \<Phi>) \<^bold>\<or> ((\<^bold>\<sim>\<phi>) \<^bold>\<in> \<Phi>))\<close>
  abbreviation HF :: \<open>\<gamma> \<Rightarrow> (\<gamma> \<Rightarrow> \<sigma>)\<close> where \<open>HF X \<equiv> \<lambda>Z. X \<^bold>\<subseteq> Z\<close>

  lemma UF_UNIV: \<open>UNIV \<in> UF\<close> by (metis UF_top UNIV_def)
  lemma UF_empty: \<open>{} \<notin> UF\<close> by (simp add: Th4Underivability.finite UF_def)

  theorem U1: \<open>\<lfloor>UFilter P\<rfloor>\<close> by (smt (verit) Ax1 Ax2a Ax4 old.unit.exhaust)
  theorem P_not_HFG: \<open>\<lfloor>\<^bold>\<not>(\<^bold>\<forall>\<phi>. (\<phi> \<^bold>\<in> P) \<^bold>\<leftrightarrow> (\<phi> \<^bold>\<in> HF G))\<rfloor>\<close> by (metis noG Ax2a)

text \<open>Reading of the result. The positive properties of this model are maximal
  (Ax2a), rigid (Ax2b), closed under necessary entailment (Ax4) and under \emph{finite} conjunction (Ax1) -- but not under the infinite conjunction of all of
  them, whose extension is empty. Positivity here is a modal ultrafilter
  (theorem @{text U1}) with no principal generator (@{text P_not_HFG});
  there is no Godlike entity, and Theorem~IV fails at every
  world -- as recorded by the object-level conclusion @{text \<open>\<lfloor>\<^bold>\<not>\<^bold>\<diamond>(\<^bold>\<exists>\<^sup>EG)\<rfloor>\<close>},
  the validity of the negation, which is stronger than the mere meta-level
  failure of @{text \<open>\<lfloor>\<^bold>\<diamond>(\<^bold>\<exists>\<^sup>EG)\<rfloor>\<close>}. Goedel's marginal generalisation of
  Ax1 (``and for any number of summand[s]'', formalised as Ax1Gen) is exactly
  the closure condition that rules this model out, and it is the same closure
  condition that Odifreddi and Gomes need for the principality step of their
  Section~3.1. Friedman's Divine Object construction lives precisely in the
  model class admitted here.\<close>

end


==> anc/GoedelUltrafilterNote/UFilterOnly.thy <==
(*<*)
(* UFilterOnly.thy -- Supports PROPOSITION 2 (Section 3.2) of the article.

   The sharpest form of the diagnosis. Postulate ONLY that positivity is a
   modal ultrafilter (U1). Then:

     - modal collapse is not derivable (MC: a Nitpick countermodel; and
       UFilterS5.MC_fails exhibits an explicit S5 one, kernel-checked);
     - the rigidity of positivity (Goedel's A4, Scott's A4, the first conjunct
       of Axiom IIB of Odifreddi & Gomes) is not derivable either
       (A4_not_implied);
     - but the two are EQUIVALENT (MC_iff_A4): A4 entails the collapse
       (MC_from_A4) and the collapse entails A4 (BaseDefs.A4_from_MC, which
       needs no axiom at all).

   Note what the derivation MC_from_A4 does NOT use: A2, A3, A5, the
   definitions of essence and of necessary existence, and any frame condition.
   The logic is plain K. UFilterVariant.MC_with_A4 obtains the collapse through
   Goedel's essence and necessary-existence machinery; the argument here shows
   that machinery to be dispensable, so the answer to "how much of Goedel's
   apparatus does rigidity need in order to collapse the modalities?" is: none
   of it, beyond the ultrafilter property itself.

   The argument is elementary. A constant property (\<lambda>x. \<phi>) has empty extension
   at every world where \<phi> fails, and the empty property is in no filter; so
   (\<lambda>x. \<phi>) is positive only where \<phi> holds (const_pos_only). By maximality of
   the ultrafilter it IS positive wherever \<phi> holds (const_pos_if). A4 then
   carries that positivity to every accessible world, where const_pos_only
   returns \<phi>. Hence \<phi> \<supset> \<box>\<phi>. *)
(*>*)

theory UFilterOnly imports HOML MFilter BaseDefs
begin

section \<open>One axiom only: positivity is a modal ultrafilter\<close>

  axiomatization where U1: \<open>\<lfloor>UFilter P\<rfloor>\<close>

text \<open>Consistency.\<close>

  lemma True nitpick [timeout = 120, satisfy, card e = 1, card i = 2, user_axioms, expect = genuine, show_all] oops

text \<open>Neither the collapse nor rigidity is derivable from U1. (For the
  collapse, \<open>UFilterS5\<close> exhibits an explicit S5 countermodel which also
  satisfies A2 and A3 and in which positivity is principally generated by
  Godlikeness; the Nitpick checks here only record that U1 by itself is
  already too weak.)\<close>

  lemma MC: \<open>\<lfloor>\<^bold>\<forall>\<Phi>. \<Phi> \<^bold>\<rightarrow> \<^bold>\<box>\<Phi>\<rfloor>\<close>
    nitpick [timeout = 120, card e = 1, card i = 2, user_axioms, expect = genuine, show_all] oops

  lemma A4_not_implied: \<open>\<lfloor>\<^bold>\<forall>X. P X \<^bold>\<rightarrow> \<^bold>\<box>(P X)\<rfloor>\<close>
    nitpick [timeout = 120, card e = 1, card i = 2, user_axioms, expect = genuine, show_all] oops

section \<open>The three filter facts used below\<close>

  lemma no_empty: \<open>\<not> (P \<^bold>\<emptyset> u)\<close> using U1 by simp
  lemma super: \<open>P \<phi> u \<Longrightarrow> (\<phi> \<^bold>\<subseteq> \<psi>) u \<Longrightarrow> P \<psi> u\<close> using U1 by simp
  lemma ultra: \<open>P \<phi> u \<or> P (\<^bold>\<sim>\<phi>) u\<close> using U1 by simp

section \<open>Constant properties are positive exactly where their proposition holds\<close>

text \<open>Only where it holds: suppose @{term \<open>\<lambda>x. \<phi>\<close>} is positive at @{term u} but
  @{text \<phi>} fails there. Then @{term \<open>\<lambda>x. \<phi>\<close>} has the empty extension at @{term u},
  so closure under supersets puts the empty property in the filter, which
  U1 excludes.\<close>

  lemma const_pos_only:
    assumes p: \<open>P (\<lambda>x. \<phi>) u\<close> shows \<open>\<phi> u\<close>
  proof (rule ccontr)
    assume \<open>\<not> \<phi> u\<close>
    hence \<open>((\<lambda>x. \<phi>) \<^bold>\<subseteq> \<^bold>\<emptyset>) u\<close> by simp
    from super[OF p this] no_empty show False by simp
  qed

text \<open>And wherever it holds: suppose @{text \<phi>} holds at @{term u} but @{term \<open>\<lambda>x. \<phi>\<close>}
  is not positive there. By maximality its complement @{term \<open>\<lambda>x. \<^bold>\<not>\<phi>\<close>} is
  positive at @{term u}, and the previous lemma then gives @{text \<open>\<^bold>\<not>\<phi>\<close>} at
  @{term u}, contradicting the assumption.\<close>

  lemma const_pos_if:
    assumes t: \<open>\<phi> u\<close> shows \<open>P (\<lambda>x. \<phi>) u\<close>
  proof -
    have \<open>P (\<lambda>x. \<phi>) u \<or> P (\<^bold>\<sim>(\<lambda>x. \<phi>)) u\<close> by (rule ultra)
    moreover have \<open>\<not> (P (\<lambda>x. \<^bold>\<not>\<phi>) u)\<close> using const_pos_only t by fastforce
    ultimately show ?thesis by simp
  qed

section \<open>Rigidity of positivity and modal collapse are equivalent\<close>

text \<open>First, the equivalence is not vacuous: U1 and A4 are jointly
  satisfiable, so the implication below is not an artefact of an inconsistent
  hypothesis.\<close>

  lemma U1_A4_consistent: \<open>(\<lfloor>UFilter P\<rfloor>) \<and> (\<lfloor>\<^bold>\<forall>X. P X \<^bold>\<rightarrow> \<^bold>\<box>(P X)\<rfloor>)\<close>
    nitpick [timeout = 120, satisfy, card e = 1, card i = 2, user_axioms, expect = genuine, show_all] oops

text \<open>A4 implies collapse, in K, using nothing but U1.\<close>

  theorem MC_from_A4:
    assumes A4: \<open>\<lfloor>\<^bold>\<forall>X. P X \<^bold>\<rightarrow> \<^bold>\<box>(P X)\<rfloor>\<close> shows \<open>\<lfloor>\<^bold>\<forall>\<Phi>. \<Phi> \<^bold>\<rightarrow> \<^bold>\<box>\<Phi>\<rfloor>\<close>
  proof -
    { fix w :: i and \<Phi> :: \<sigma>
      assume \<open>\<Phi> w\<close>
      hence \<open>P (\<lambda>x. \<Phi>) w\<close> by (rule const_pos_if)
      with A4 have \<open>(\<^bold>\<box>(P (\<lambda>x. \<Phi>))) w\<close> by blast
      hence \<open>(\<^bold>\<box>\<Phi>) w\<close> using const_pos_only by auto }
    thus ?thesis by auto
  qed

text \<open>Collapse implies A4 needs no axiom at all and therefore lives in
  \<open>BaseDefs\<close> (\<open>BaseDefs.A4_from_MC\<close>): instantiate the collapse at @{text \<open>\<Phi> := P X\<close>}.\<close>

text \<open>Hence, under U1 alone: the modal collapse \emph{is} the rigidity of positivity.
  The disagreement with Odifreddi and Gomes is therefore located precisely --
  not in whether an ultrafilter of positive properties with God as principal
  generator collapses the modalities (it need not: \<open>UFilterS5\<close>), but in
  whether the rigidity of positivity is to be counted part of that
  \<open>ultrafilter structure\<close>. It is not implied by it, and it is exactly what the
  collapse adds to it.\<close>

  theorem MC_iff_A4:
    \<open>(\<lfloor>\<^bold>\<forall>\<Phi>. \<Phi> \<^bold>\<rightarrow> \<^bold>\<box>\<Phi>\<rfloor>) \<longleftrightarrow> (\<lfloor>\<^bold>\<forall>X. P X \<^bold>\<rightarrow> \<^bold>\<box>(P X)\<rfloor>)\<close>
    using MC_from_A4 A4_from_MC by blast

end


==> anc/GoedelUltrafilterNote/UFilterS5.thy <==
(*<*)
(* UFilterS5.thy -- Supports PROPOSITION 1 (Section 3.1) of the article:
   the S5 form of the countermodel, and the definable collapse witness.

   UFilterVariant.thy obtains the countermodel to modal collapse from Nitpick,
   in the base logic K; the model Nitpick returns has a reflexive and
   transitive, but not symmetric, accessibility relation. For the NEGATIVE
   entries of the tables K is the weakest claim: a countermodel in K need not
   be one in S5, and Goedel, Scott and Odifreddi & Gomes all work in S5. This
   theory therefore exhibits the countermodel EXPLICITLY, over the UNIVERSAL
   frame on two worlds -- an equivalence relation (R_refl, R_symm, R_trans),
   hence an S5 model, and a fortiori a model of K, KB, S4 -- with CONSTANT
   domains (constant_domain).

   Everything here is kernel-checked: the axioms U1, A2, A3 of UFilterVariant
   hold in the model (theorems U1, A2, A3), positivity is at each world the
   principal ultrafilter generated by Godlikeness (Principal, MT), a Godlike
   individual necessarily exists (T6), and yet modal collapse FAILS at every
   world (MC_fails), as does Goedel's rigidity axiom A4 (A4_fails) and A5
   (A5_fails). No Nitpick, no prover search.

   The witness is OBJECT-DEFINABLE. The collapse is refuted for an atomic
   formula: q is a propositional constant of the language, interpreted as the
   singleton {i\<^sub>2} (MC_atom_fails), and the witness falsifying A4 is the
   property \<open>\<lambda>x. q\<close> (A4_atom_fails), i.e. the constant property that the
   collapse derivation of UFilterVariant.MC_with_A4 itself uses. Hence no
   appeal to a semantic witness naming a world is needed, and the refutation
   does not depend on reading the collapse as a quantified formula: both the
   schematic reading (an atom, MC_atom_fails) and the quantified reading
   (MC_fails) fail in this model.

   Since the typedecl types i, e of HOML.thy cannot be instantiated, this
   theory re-declares the embedding, as Th4Underivability.thy does: the worlds
   and the individuals are pinned by datatypes, the interpreted constants are
   definitions (R, existsAt, P, q), and every other declaration is textually
   identical to its HOML.thy / MFilter.thy / BaseDefs.thy counterpart --
   checkable by string comparison; G :: gamma is BaseDefs' definition verbatim. *)
(*>*)

theory UFilterS5 imports Main
begin

section \<open>Types: the embedding of HOML.thy, with i and e pinned\<close>

  datatype i = i\<^sub>1 | i\<^sub>2                 \<comment> \<open>possible worlds, pinned: exactly two\<close>
  datatype e = e\<^sub>1                      \<comment> \<open>individuals / entities, pinned: exactly one\<close>
  type_synonym \<sigma> = \<open>i \<Rightarrow> bool\<close>
  type_synonym \<gamma> = \<open>e \<Rightarrow> \<sigma>\<close>
  type_synonym \<mu> = \<open>\<sigma> \<Rightarrow> \<sigma>\<close>
  type_synonym \<nu> = \<open>\<sigma> \<Rightarrow> \<sigma> \<Rightarrow> \<sigma>\<close>

section \<open>The frame: the model data interpreting the consts of HOML.thy\<close>

text \<open>The universal frame on the two worlds, and total existence.\<close>

  definition R :: \<open>i \<Rightarrow> i \<Rightarrow> bool\<close> (infixr \<open>r\<close> 70)    where \<open>R \<equiv> \<lambda>w v. True\<close>
  definition existsAt :: \<open>\<gamma>\<close> (infix \<open>@\<close> 69)           where \<open>existsAt \<equiv> \<lambda>x w. True\<close>

text \<open>The accessibility relation is an equivalence relation, so this is an
  \<open>S5\<close> model (and hence a model of \<open>K\<close>, \<open>KB\<close>, \<open>S4\<close>); the domains are constant.\<close>

  abbreviation \<open>symm \<equiv> \<lambda>R:: i \<Rightarrow> i \<Rightarrow> bool. (\<forall>x y. R x y \<longrightarrow> R y x)\<close>
  abbreviation \<open>reflexive \<equiv> \<lambda>R:: i \<Rightarrow> i \<Rightarrow> bool. (\<forall>x. R x x)\<close>
  abbreviation \<open>transitive \<equiv> \<lambda>R:: i \<Rightarrow> i \<Rightarrow> bool. (\<forall>x y z. R x y \<longrightarrow> R y z \<longrightarrow> R x z)\<close>

  lemma R_refl:  \<open>reflexive R\<close>                              by (simp add: R_def)
  lemma R_symm:  \<open>symm R\<close>                                  by (simp add: R_def)
  lemma R_trans: \<open>transitive R\<close>   by (simp add: R_def)
  lemma R_univ:  \<open>\<forall>w v. w r v\<close>                             by (simp add: R_def)
  lemma constant_domain: \<open>\<forall>x w. x @ w\<close> by (simp add: existsAt_def)

section \<open>Connectives, modal operators, quantifiers, validity (HOML.thy)\<close>

  abbreviation mfalse :: \<open>\<sigma>\<close> (\<open>\<^bold>\<bottom>\<close>) where \<open>\<^bold>\<bottom> \<equiv> \<lambda>w. False\<close>
  abbreviation mtrue :: \<open>\<sigma>\<close> (\<open>\<^bold>\<top>\<close>) where \<open>\<^bold>\<top> \<equiv> \<lambda>w. True\<close>
  abbreviation mnot :: \<open>\<mu>\<close> (\<open>\<^bold>\<not>_\<close> [52] 53) where \<open>\<^bold>\<not>\<phi> \<equiv> \<lambda>w. \<not>(\<phi> w)\<close>
  abbreviation mand :: \<open>\<nu>\<close> (infixr \<open>\<^bold>\<and>\<close> 51) where \<open>\<phi> \<^bold>\<and> \<psi> \<equiv> \<lambda>w. (\<phi> w) \<and> (\<psi> w)\<close>
  abbreviation mor :: \<open>\<nu>\<close> (infixr \<open>\<^bold>\<or>\<close> 50) where \<open>\<phi> \<^bold>\<or> \<psi> \<equiv> \<lambda>w. (\<phi> w) \<or> (\<psi> w)\<close>
  abbreviation mimp :: \<open>\<nu>\<close> (infixr \<open>\<^bold>\<rightarrow>\<close> 49) where \<open>\<phi> \<^bold>\<rightarrow> \<psi> \<equiv> \<lambda>w. (\<phi> w) \<longrightarrow> (\<psi> w)\<close>
  abbreviation mequ :: \<open>\<nu>\<close> (infixr \<open>\<^bold>\<leftrightarrow>\<close> 48) where \<open>\<phi> \<^bold>\<leftrightarrow> \<psi> \<equiv> \<lambda>w. (\<phi> w) \<longleftrightarrow> (\<psi> w)\<close>
  abbreviation mnegpred :: \<open>\<gamma> \<Rightarrow> \<gamma>\<close> (\<open>\<rightharpoondown>_\<close> [52] 53) where \<open>\<rightharpoondown>\<Phi> \<equiv> \<lambda>x. \<^bold>\<not>(\<Phi> x)\<close>
  abbreviation meq :: \<open>'a \<Rightarrow> 'a \<Rightarrow> \<sigma>\<close> (infixr \<open>\<^bold>=\<close> 56) where \<open>x \<^bold>= y \<equiv> \<lambda>w. x = y\<close>
  abbreviation mbox :: \<open>\<mu>\<close> (\<open>\<^bold>\<box>_\<close> [52] 53) where \<open>\<^bold>\<box>\<phi> \<equiv> \<lambda>w. \<forall>v. (w r v) \<longrightarrow> (\<phi> v)\<close>
  abbreviation mdia :: \<open>\<mu>\<close> (\<open>\<^bold>\<diamond>_\<close> [52] 53) where \<open>\<^bold>\<diamond>\<phi> \<equiv> \<lambda>w. \<exists>v. (w r v) \<and> (\<phi> v)\<close>
  abbreviation mall :: \<open>('a \<Rightarrow> \<sigma>) \<Rightarrow> \<sigma>\<close> (\<open>\<^bold>\<forall>\<close>) where \<open>\<^bold>\<forall>\<Phi> \<equiv> \<lambda>w. \<forall>x. (\<Phi> x w)\<close>
  abbreviation mallB :: \<open>('a \<Rightarrow> \<sigma>) \<Rightarrow> \<sigma>\<close> (binder \<open>\<^bold>\<forall>\<close> [8] 9) where \<open>\<^bold>\<forall>x. \<phi>(x) \<equiv> \<^bold>\<forall>\<phi>\<close>
  abbreviation mex :: \<open>('a \<Rightarrow> \<sigma>) \<Rightarrow> \<sigma>\<close> (\<open>\<^bold>\<exists>\<close>) where \<open>\<^bold>\<exists>\<Phi> \<equiv> \<lambda>w. \<exists>x. (\<Phi> x w)\<close>
  abbreviation mexB :: \<open>('a \<Rightarrow> \<sigma>) \<Rightarrow> \<sigma>\<close> (binder \<open>\<^bold>\<exists>\<close> [8] 9) where \<open>\<^bold>\<exists>x. \<phi>(x) \<equiv> \<^bold>\<exists>\<phi>\<close>
  abbreviation mallAct :: \<open>\<gamma> \<Rightarrow> \<sigma>\<close> (\<open>\<^bold>\<forall>\<^sup>E\<close>) where \<open>\<^bold>\<forall>\<^sup>E\<Phi> \<equiv> \<lambda>w. \<forall>x. (x@w) \<longrightarrow> (\<Phi> x w)\<close>
  abbreviation mallActB :: \<open>\<gamma> \<Rightarrow> \<sigma>\<close> (binder \<open>\<^bold>\<forall>\<^sup>E\<close> [8] 9) where \<open>\<^bold>\<forall>\<^sup>Ex. \<phi>(x) \<equiv> \<^bold>\<forall>\<^sup>E\<phi>\<close>
  abbreviation mexAct :: \<open>\<gamma> \<Rightarrow> \<sigma>\<close> (\<open>\<^bold>\<exists>\<^sup>E\<close>) where \<open>\<^bold>\<exists>\<^sup>E\<Phi> \<equiv> \<lambda>w. \<exists>x. (x@w) \<and> (\<Phi> x w)\<close>
  abbreviation mexActB :: \<open>\<gamma> \<Rightarrow> \<sigma>\<close> (binder \<open>\<^bold>\<exists>\<^sup>E\<close> [8] 9) where \<open>\<^bold>\<exists>\<^sup>Ex. \<phi>(x) \<equiv> \<^bold>\<exists>\<^sup>E\<phi>\<close>
  abbreviation valid :: \<open>\<sigma> \<Rightarrow> bool\<close> (\<open>\<lfloor>_\<rfloor>\<close> [7] 8) where \<open>\<lfloor>\<psi>\<rfloor> \<equiv> \<forall>w. \<psi> w\<close>

section \<open>Modal filters and modal ultrafilters (MFilter.thy)\<close>

  abbreviation melem :: \<open>\<gamma> \<Rightarrow> (\<gamma> \<Rightarrow> \<sigma>) \<Rightarrow> \<sigma>\<close> (infix \<open>\<^bold>\<in>\<close> 60) where \<open>\<phi> \<^bold>\<in> \<Phi> \<equiv> \<Phi> \<phi>\<close>
  abbreviation memptyset :: \<open>\<gamma>\<close> (\<open>\<^bold>\<emptyset>\<close>) where \<open>\<^bold>\<emptyset> \<equiv> \<lambda>x. \<^bold>\<bottom>\<close>
  abbreviation muniverse :: \<open>\<gamma>\<close> (\<open>\<^bold>\<U>\<close>) where \<open>\<^bold>\<U> \<equiv> \<lambda>x. \<^bold>\<top>\<close>
  abbreviation msubset :: \<open>\<gamma> \<Rightarrow> \<gamma> \<Rightarrow> \<sigma>\<close> (infix \<open>\<^bold>\<subseteq>\<close> 53) where \<open>\<phi> \<^bold>\<subseteq> \<psi> \<equiv> \<^bold>\<forall>\<^sup>Ex. \<phi> x \<^bold>\<rightarrow> \<psi> x\<close>
  abbreviation minter :: \<open>\<gamma> \<Rightarrow> \<gamma> \<Rightarrow> \<gamma>\<close> (infix \<open>\<^bold>\<sqinter>\<close> 54) where \<open>\<phi> \<^bold>\<sqinter> \<psi> \<equiv> \<lambda>x. \<phi> x \<^bold>\<and> \<psi> x\<close>
  abbreviation mcompl :: \<open>\<gamma> \<Rightarrow> \<gamma>\<close> (\<open>\<^bold>\<sim>_\<close> [52] 53) where \<open>\<^bold>\<sim>\<phi> \<equiv> \<lambda>x. \<^bold>\<not>(\<phi> x)\<close>

  abbreviation Filter :: \<open>(\<gamma> \<Rightarrow> \<sigma>) \<Rightarrow> \<sigma>\<close>
    where \<open>Filter \<Phi> \<equiv>
       (\<^bold>\<U> \<^bold>\<in> \<Phi>)
     \<^bold>\<and> \<^bold>\<not>(\<^bold>\<emptyset> \<^bold>\<in> \<Phi>)
     \<^bold>\<and> (\<^bold>\<forall>\<phi> \<psi>. ((\<phi> \<^bold>\<in> \<Phi>) \<^bold>\<and> (\<phi> \<^bold>\<subseteq> \<psi>)) \<^bold>\<rightarrow> (\<psi> \<^bold>\<in> \<Phi>))
     \<^bold>\<and> (\<^bold>\<forall>\<phi> \<psi>. ((\<phi> \<^bold>\<in> \<Phi>) \<^bold>\<and> (\<psi> \<^bold>\<in> \<Phi>)) \<^bold>\<rightarrow> ((\<phi> \<^bold>\<sqinter> \<psi>) \<^bold>\<in> \<Phi>))\<close>

  abbreviation UFilter :: \<open>(\<gamma> \<Rightarrow> \<sigma>) \<Rightarrow> \<sigma>\<close>
    where \<open>UFilter \<Phi> \<equiv> Filter \<Phi> \<^bold>\<and> (\<^bold>\<forall>\<phi>. (\<phi> \<^bold>\<in> \<Phi>) \<^bold>\<or> ((\<^bold>\<sim>\<phi>) \<^bold>\<in> \<Phi>))\<close>

  abbreviation HF :: \<open>\<gamma> \<Rightarrow> (\<gamma> \<Rightarrow> \<sigma>)\<close> where \<open>HF X \<equiv> \<lambda>Z. X \<^bold>\<subseteq> Z\<close>

section \<open>Positivity: the interpretation of the const P of BaseDefs.thy\<close>

text \<open>At each world, the positive properties are exactly the properties that
  @{term \<open>e\<^sub>1\<close>} has there -- the interpretation displayed in Section 3.1 of the
  article.\<close>

  definition P :: \<open>\<gamma> \<Rightarrow> \<sigma>\<close> where \<open>P \<equiv> \<lambda>\<phi> w. \<phi> e\<^sub>1 w\<close>

section \<open>Entailment, essence, necessary existence, Godlikeness (BaseDefs.thy)\<close>

  abbreviation entails :: \<open>\<gamma> \<Rightarrow> \<gamma> \<Rightarrow> \<sigma>\<close> (infix \<open>\<sqsubseteq>\<close> 60)    where \<open>X \<sqsubseteq> Y \<equiv> \<^bold>\<forall>\<^sup>Ez. X z \<^bold>\<rightarrow> Y z\<close>
  abbreviation nentails :: \<open>\<gamma> \<Rightarrow> \<gamma> \<Rightarrow> \<sigma>\<close> (infix \<open>\<Rrightarrow>\<close> 60)  where \<open>X \<Rrightarrow> Y \<equiv> \<^bold>\<box>(X \<sqsubseteq> Y)\<close>
  abbreviation Pos :: \<open>(\<gamma> \<Rightarrow> \<sigma>) \<Rightarrow> \<sigma>\<close> where \<open>Pos Z \<equiv> \<^bold>\<forall>X. Z X \<^bold>\<rightarrow> P X\<close>
  abbreviation conjOf :: \<open>\<gamma> \<Rightarrow> (\<gamma> \<Rightarrow> \<sigma>) \<Rightarrow> \<sigma>\<close> (infix \<open>\<Sqinter>\<close> 60) where \<open>X \<Sqinter> Z \<equiv> \<^bold>\<box>(\<^bold>\<forall>\<^sup>Eu. X u \<^bold>\<leftrightarrow> (\<^bold>\<forall>Y. Z Y \<^bold>\<rightarrow> Y u))\<close>
  abbreviation G :: \<open>\<gamma>\<close> where \<open>G \<equiv> \<lambda>x. \<^bold>\<forall>Y. P Y \<^bold>\<rightarrow> Y x\<close>
  abbreviation Ess :: \<open>\<gamma> \<Rightarrow> e \<Rightarrow> \<sigma>\<close> (infix \<open>Ess\<close> 58) where \<open>Y Ess x \<equiv> Y x \<^bold>\<and> (\<^bold>\<forall>Z. Z x \<^bold>\<rightarrow> (Y \<Rrightarrow> Z))\<close>
  abbreviation NE :: \<open>\<gamma>\<close> where \<open>NE \<equiv> \<lambda>x. \<^bold>\<forall>Y. (Y Ess x) \<^bold>\<rightarrow> \<^bold>\<box>(\<^bold>\<exists>\<^sup>EY)\<close>

section \<open>The atom: a propositional constant of the object language\<close>

text \<open>@{term q} is a propositional constant interpreted as the singleton
  @{text \<open>{i\<^sub>2}\<close>} -- the proposition @{text \<open>\<Phi>\<close>} of Section 3.1. Being a
  constant of the language, it makes the collapse refutable in its schematic
  reading, for an \emph{atomic} formula, with no appeal to a witness naming a world.\<close>

  definition q :: \<open>\<sigma>\<close> where \<open>q \<equiv> \<lambda>w. w = i\<^sub>2\<close>

section \<open>Quantifier elimination over the pinned types\<close>

text \<open>The two facts that make every verification below a finite check:
  universal and existential quantification over individuals reduce to
  @{term \<open>e\<^sub>1\<close>}. The worlds are left to the case analysis of the proofs that
  need them.\<close>

  lemma all_e [simp]: \<open>(\<forall>x::e. F x) \<longleftrightarrow> F e\<^sub>1\<close> using e.exhaust by metis
  lemma ex_e  [simp]: \<open>(\<exists>x::e. F x) \<longleftrightarrow> F e\<^sub>1\<close> using e.exhaust by metis

section \<open>The axioms of UFilterVariant.thy hold in this model\<close>

text \<open>Each statement is character-identical to the corresponding axiom of
  \<open>UFilterVariant.thy\<close>.\<close>

  theorem U1: \<open>\<lfloor>UFilter P\<rfloor>\<close>
    by (simp add: P_def existsAt_def)

  theorem A2: \<open>\<lfloor>\<^bold>\<forall>X Y. (P X \<^bold>\<and> (X \<Rrightarrow> Y)) \<^bold>\<rightarrow> P Y\<rfloor>\<close>
    by (simp add: P_def R_def existsAt_def)

  theorem A3: \<open>\<lfloor>\<^bold>\<forall>Z X. (Pos Z \<^bold>\<and> (X \<Sqinter> Z)) \<^bold>\<rightarrow> P X\<rfloor>\<close>
    by (simp add: P_def R_def existsAt_def) blast

section \<open>The consequences of UFilterVariant.thy hold: God, necessarily and uniquely\<close>

  theorem T2: \<open>\<lfloor>P G\<rfloor>\<close>                     by (simp add: P_def)
  theorem ExistsG: \<open>\<lfloor>\<^bold>\<exists>\<^sup>EG\<rfloor>\<close>                by (simp add: P_def existsAt_def)
  theorem T6: \<open>\<lfloor>\<^bold>\<box>(\<^bold>\<exists>\<^sup>EG)\<rfloor>\<close>                 by (simp add: P_def existsAt_def)
  theorem MT: \<open>\<lfloor>\<^bold>\<forall>x y. ((G x \<^bold>\<and> G y) \<^bold>\<rightarrow> (x \<^bold>= y))\<rfloor>\<close> by simp

text \<open>The \emph{full} hypothesis of the disputed claim is realised: at each world
  positivity is the principal ultrafilter generated by Godlikeness, and the
  generator is the same individual at every world (a single God, not merely
  worldwise uniqueness).\<close>

  theorem Principal: \<open>\<lfloor>\<^bold>\<forall>X. P X \<^bold>\<leftrightarrow> (\<^bold>\<forall>x. G x \<^bold>\<rightarrow> X x)\<rfloor>\<close>
    by (simp add: P_def)

  theorem Principal_HF: \<open>\<lfloor>\<^bold>\<forall>X. P X \<^bold>\<leftrightarrow> (X \<^bold>\<in> HF G)\<rfloor>\<close>
    by (simp add: P_def existsAt_def)


section \<open>Yet modal collapse fails -- in S5, for an atom\<close>

text \<open>The schematic reading: the collapse instance for the atomic formula
  @{term q} is not valid. It fails at @{text \<open>i\<^sub>2\<close>}, where @{term q} holds
  while @{term \<open>\<^bold>\<box>q\<close>} does not, @{term q} being false at the accessible
  world @{text \<open>i\<^sub>1\<close>}.\<close>

  theorem MC_atom_fails: \<open>\<not> (\<lfloor>q \<^bold>\<rightarrow> \<^bold>\<box>q\<rfloor>)\<close>
    by (simp add: q_def R_def) (metis i.distinct(1))

text \<open>The quantified reading: the collapse fails at \emph{every} world of the model.\<close>

  theorem MC_fails: \<open>\<lfloor>\<^bold>\<not>(\<^bold>\<forall>\<Phi>. \<Phi> \<^bold>\<rightarrow> \<^bold>\<box>\<Phi>)\<rfloor>\<close>
  proof (rule allI)
    fix w :: i
    obtain v where v: \<open>v \<noteq> w\<close> by (cases w) auto
    have \<open>\<not> (\<forall>\<Phi>::\<sigma>. \<Phi> w \<longrightarrow> (\<forall>u. (w r u) \<longrightarrow> \<Phi> u))\<close>
    proof
      assume *: \<open>\<forall>\<Phi>::\<sigma>. \<Phi> w \<longrightarrow> (\<forall>u. (w r u) \<longrightarrow> \<Phi> u)\<close>
      \<comment>\<open>the witness: the proposition true at @{term w} alone\<close>
      from spec[OF *, of \<open>\<lambda>u. u = w\<close>] have \<open>\<forall>u. (w r u) \<longrightarrow> u = w\<close> by simp
      hence \<open>v = w\<close> by (simp add: R_def)
      with v show False by simp
    qed
    thus \<open>(\<^bold>\<not>(\<^bold>\<forall>\<Phi>. \<Phi> \<^bold>\<rightarrow> \<^bold>\<box>\<Phi>)) w\<close> by simp
  qed

section \<open>What fails with it: rigidity (A4), and A5\<close>

text \<open>Goedel's rigidity axiom \<open>A4\<close> fails at every world; and -- the point of
  Section 3.2 -- the witness falsifying it is \emph{object-definable}: the constant
  property @{term \<open>\<lambda>x. q\<close>}, whose extension is @{text \<open>{e\<^sub>1}\<close>} at
  @{text \<open>i\<^sub>2\<close>} and empty at @{text \<open>i\<^sub>1\<close>}. It is the very property that the
  collapse derivation \<open>UFilterVariant.\<open>MC_with_A4\<close>\<close> instantiates essence at.\<close>

  theorem A4_atom_fails: \<open>\<not> (\<lfloor>P (\<lambda>x. q) \<^bold>\<rightarrow> \<^bold>\<box>(P (\<lambda>x. q))\<rfloor>)\<close>
    by (simp add: P_def q_def R_def) (metis i.distinct(1))

  theorem A4_fails: \<open>\<lfloor>\<^bold>\<not>(\<^bold>\<forall>X. P X \<^bold>\<rightarrow> \<^bold>\<box>(P X))\<rfloor>\<close>
  proof (rule allI)
    fix w :: i
    obtain v where v: \<open>v \<noteq> w\<close> by (cases w) auto
    have \<open>\<not> (\<forall>X::\<gamma>. P X w \<longrightarrow> (\<forall>u. (w r u) \<longrightarrow> P X u))\<close>
    proof
      assume *: \<open>\<forall>X::\<gamma>. P X w \<longrightarrow> (\<forall>u. (w r u) \<longrightarrow> P X u)\<close>
      \<comment>\<open>the witness: the property held by @{term \<open>e\<^sub>1\<close>} at @{term w} alone --
          for @{term \<open>w = i\<^sub>2\<close>} this is @{term \<open>\<lambda>x. q\<close>}; for arbitrary @{term w} it is
          the world-indexed analogue, which is what makes this reading the
          semantic one (cf. the article, Sect. 6)\<close>
      from spec[OF *, of \<open>\<lambda>x u. u = w\<close>] have \<open>\<forall>u. (w r u) \<longrightarrow> u = w\<close>
        by (simp add: P_def)
      hence \<open>v = w\<close> by (simp add: R_def)
      with v show False by simp
    qed
    thus \<open>(\<^bold>\<not>(\<^bold>\<forall>X. P X \<^bold>\<rightarrow> \<^bold>\<box>(P X))) w\<close> by simp
  qed

text \<open>\<open>A5\<close> fails as well: @{term \<open>\<lambda>x. q\<close>} is an essence of @{term \<open>e\<^sub>1\<close>} at
  @{text \<open>i\<^sub>2\<close>} which is not necessarily exemplified there.\<close>

  theorem A5_fails: \<open>\<not> (\<lfloor>P NE\<rfloor>)\<close>
  proof
    assume *: \<open>\<lfloor>P NE\<rfloor>\<close>
    have ess: \<open>((\<lambda>x. q) Ess e\<^sub>1) i\<^sub>2\<close>
      by (simp add: q_def R_def existsAt_def)
    from *[unfolded P_def] have ne: \<open>NE e\<^sub>1 i\<^sub>2\<close> by blast
    from mp[OF spec[OF ne, of \<open>\<lambda>x. q\<close>] ess]
    have \<open>\<forall>v. v = i\<^sub>2\<close> by (simp add: q_def R_def existsAt_def)
    hence \<open>i\<^sub>1 = i\<^sub>2\<close> by simp
    thus False by simp
  qed

section \<open>Summary\<close>

text \<open>In an \<open>S5\<close> model with constant domains, positivity is at every world a
  modal ultrafilter (U1) principally generated by a Godlike individual
  (Principal, \<open>Principal_HF\<close>), that individual is unique (MT) and necessarily
  exists (T6), and \<open>A2\<close> and \<open>A3\<close> hold -- yet modal collapse fails, both for an
  atom (\<open>MC_atom_fails\<close>) and in its quantified form (\<open>MC_fails\<close>). Hence the thesis
  that modal collapse is an intrinsic feature of any ultrafilter
  characterisation of positivity with God as principal generator is false in
  \<open>S5\<close>, not merely in \<open>K\<close>. What fails along with the collapse is the rigidity
  of positivity (\<open>A4_fails\<close>) -- which, added back, restores it
  (\<open>UFilterVariant.MC_with_A4\<close>).\<close>

end


==> anc/GoedelUltrafilterNote/UFilterVariant.thy <==
(*<*)
(* UFilterVariant.thy -- Supports PROPOSITION 1 (Section 3.1) of the article.

   Positivity is postulated as a modal ultrafilter property in axiom U1 below. The
   necessary existence of a Godlike entity is then derivable in modal logic K,
   while modal collapse is countersatisfiable. This refutes the claim of
   Odifreddi & Gomes (2026, Sects. 5.1, 6) that modal collapse is an intrinsic
   feature of any ultrafilter characterisation of positivity.

   Cf. Benzmueller (KR 2020, Sect. 5, Fig. 5). *)
(*>*)

theory UFilterVariant imports UFilterOnly
begin

section \<open>Axioms\<close>

text \<open>U1 -- positivity is a modal ultrafilter -- is inherited from
  \<open>UFilterOnly\<close>, together with the facts that U1 alone neither yields nor
  excludes the collapse and that, under U1, collapse and rigidity are
  equivalent. This theory adds A2 and A3. Note what is still \emph{absent}:
  Goedel's A1, A4 and A5, the definitions of essence and of necessary
  existence, and modal axiom B. The logic is plain K.\<close>

  axiomatization where
    A2: \<open>\<lfloor>\<^bold>\<forall>X Y. (P X \<^bold>\<and> (X \<Rrightarrow> Y)) \<^bold>\<rightarrow> P Y\<rfloor>\<close> and
    A3: \<open>\<lfloor>\<^bold>\<forall>Z X. (Pos Z \<^bold>\<and> (X \<Sqinter> Z)) \<^bold>\<rightarrow> P X\<rfloor>\<close>

section \<open>Necessary existence of a Godlike entity, in K -- from U1 and A3 alone\<close>

text \<open>Godlikeness is positive by A3; a Godlike individual then exists at every
  world by U1 alone (were the extension of @{term G} empty among the existents,
  the empty property would be in the ultrafilter, by superset closure from
  @{term \<open>P G\<close>}); necessary existence follows by necessitation. A2 is \emph{not} used in this derivation. It is an axiom of the theory because the simplified
  theory of Benzmueller (KR 2020) has it and because the countermodels below
  are thereby shown to satisfy it as well. A3, by contrast, cannot be dropped:
  \<open>Th4Underivability\<close> satisfies U1 and A2 (its \<open>U1\<close> and \<open>Ax4\<close>) and has no
  Godlike individual at all (\<open>Th4_fails\<close>, \<open>noG\<close>) -- closure under \emph{arbitrary} conjunctions is exactly what that infinite model lacks.\<close>

  theorem T2: \<open>\<lfloor>P G\<rfloor>\<close> using A3 by (smt (verit, best))
  theorem ExistsG: \<open>\<lfloor>\<^bold>\<exists>\<^sup>EG\<rfloor>\<close> by (metis (lifting) T2 U1)
  theorem T6: \<open>\<lfloor>\<^bold>\<box>(\<^bold>\<exists>\<^sup>EG)\<rfloor>\<close> using ExistsG by simp

text \<open>Consistency: nitpick reports a model with one world and one Godlike entity.\<close>

  lemma True nitpick [timeout = 120, satisfy, card e = 1, card i = 1, user_axioms, expect = genuine, show_all] oops

section \<open>Modal collapse fails (Proposition 1, second part)\<close>

text \<open>Nitpick returns countermodels. One of them is as follows:
  one entity @{text \<open>e\<^sub>1\<close>}; two worlds @{text \<open>i\<^sub>1\<close>}, @{text \<open>i\<^sub>2\<close>} with
  @{text \<open>r = {(i\<^sub>1,i\<^sub>1),(i\<^sub>2,i\<^sub>1),(i\<^sub>2,i\<^sub>2)}\<close>}; @{text \<open>e\<^sub>1\<close>} Godlike at both
  worlds; and @{term P} extended so that the ultrafilter conditions hold at both
  worlds.\<close>

  lemma MC: \<open>\<lfloor>\<^bold>\<forall>\<Phi>. \<Phi> \<^bold>\<rightarrow> \<^bold>\<box>\<Phi>\<rfloor>\<close>
    nitpick [timeout = 120, card e = 1, card i = 2, user_axioms, expect = genuine, show_all, format = 2, max_genuine = 4] oops

section \<open>What actually drives the collapse (Section 3.2 of the article)\<close>

text \<open>Goedel's rigidity axiom A4 is not implied by this theory. In the
  countermodel to MC above it fails at @{text \<open>i\<^sub>2\<close>}: the constant property
  @{text \<open>\<lambda>x. q\<close>}, for an atom @{text q} true at @{text \<open>i\<^sub>2\<close>} only, is
  positive there but not at the accessible @{text \<open>i\<^sub>1\<close>}. That witness is a
  term of the object language once @{text q} is in the signature; see
  \<open>UFilterS5.A4_atom_fails\<close>, where the model is written out and this is proved.\<close>

  lemma A4_not_implied: \<open>\<lfloor>\<^bold>\<forall>X. P X \<^bold>\<rightarrow> \<^bold>\<box>(P X)\<rfloor>\<close>
    nitpick [timeout = 120, card e = 1, card i = 2, user_axioms, expect = genuine, show_all, format = 2, max_genuine = 4] oops

text \<open>A5 is likewise not implied.\<close>

  lemma A5_not_implied: \<open>\<lfloor>P NE\<rfloor>\<close>
    nitpick [timeout = 120, card e = 1, card i = 2, user_axioms, expect = genuine, show_all, format = 2, max_genuine = 4] oops


text \<open>A1, by contrast, \emph{is} implied: a modal ultrafilter never contains both a
  property and its complement (else the empty property would be in it, by
  intersection closure), so U1 already yields Goedel's A1.\<close>

  lemma A1_implied: \<open>\<lfloor>\<^bold>\<forall>X. \<^bold>\<not>(P X) \<^bold>\<leftrightarrow> P (\<rightharpoondown>X)\<rfloor>\<close> using U1 by fastforce

text \<open>Monotheism is forced under U1.\<close>

  theorem MT_U1: \<open>\<lfloor>\<^bold>\<forall>x y. ((G x \<^bold>\<and> G y) \<^bold>\<rightarrow> (x \<^bold>= y))\<rfloor>\<close> using A1_implied by fastforce
 

text \<open>The full hypothesis of the disputed claim of Odifreddi and Gomes is
  realised in this theory: positivity is, at each world, principally
  generated by Godlikeness -- a property is positive iff every Godlike
  individual has it. Together with \<open>MT_U1\<close> above (monotheism), P is at each
  world the principal ultrafilter generated by the Godlike individual, and
  still modal collapse fails (MC above).\<close>

  theorem Principal: \<open>\<lfloor>\<^bold>\<forall>X. P X \<^bold>\<leftrightarrow> (\<^bold>\<forall>x. G x \<^bold>\<rightarrow> X x)\<rfloor>\<close>
    by (smt (verit) ExistsG U1)

text \<open>Conversely: adding A4 back restores the collapse. This isolates A4 as the
  responsible premise, as claimed in Section 3.2 of the article.\<close>

text \<open>The proof is a chain of valid modal formulas, for an arbitrary but
  fixed proposition @{text \<Phi>}, exactly as in \<open>ScottVariant.MC\<close>: essence
  instantiated at the constant property @{text \<open>\<lambda>y. \<Phi>\<close>} (E1, E2), a K-step
  combining the resulting necessary entailment with T6 (E3), and the actual
  existence of a Godlike witness (ExistsG).\<close>

  lemma MC_with_A4: assumes A4: \<open>\<lfloor>\<^bold>\<forall>X. P X \<^bold>\<rightarrow> \<^bold>\<box>(P X)\<rfloor>\<close> shows \<open>\<lfloor>\<^bold>\<forall>\<Phi>. \<Phi> \<^bold>\<rightarrow> \<^bold>\<box>\<Phi>\<rfloor>\<close>
    proof -
      have T4: \<open>\<lfloor>\<^bold>\<forall>x. G x \<^bold>\<rightarrow> (G Ess x)\<rfloor>\<close> by (metis U1 A4)
      { fix \<Phi> :: \<sigma>
        have E1: \<open>\<lfloor>\<^bold>\<forall>x. (G Ess x) \<^bold>\<rightarrow> (\<Phi> \<^bold>\<rightarrow> (G \<Rrightarrow> (\<lambda>y. \<Phi>)))\<rfloor>\<close> by force
        have E2: \<open>\<lfloor>\<^bold>\<forall>x. (G x \<^bold>\<and> \<Phi>) \<^bold>\<rightarrow> (G \<Rrightarrow> (\<lambda>y. \<Phi>))\<rfloor>\<close> using T4 E1 by force
        have E3: \<open>\<lfloor>((G \<Rrightarrow> (\<lambda>y. \<Phi>)) \<^bold>\<and> \<^bold>\<box>(\<^bold>\<exists>\<^sup>EG)) \<^bold>\<rightarrow> \<^bold>\<box>\<Phi>\<rfloor>\<close>by metis
        have \<open>\<lfloor>\<Phi> \<^bold>\<rightarrow> \<^bold>\<box>\<Phi>\<rfloor>\<close> using ExistsG E2 E3 T6 by metis }
      thus ?thesis by auto
    qed

text \<open>The converse, and the equivalence of collapse and rigidity, hold already
  under U1 alone and live in \<open>UFilterOnly\<close> (\<open>A4_from_MC\<close>, \<open>MC_from_A4\<close>,
  \<open>MC_iff_A4\<close>). \<open>MC_with_A4\<close> above is Goedel's own route to the same
  conclusion, retained because it is the route Section 3.2 of the article
  contrasts with the elementary one.\<close>

end


==> anc/GoedelUltrafilterNote/audit/Audit.thy <==
theory Audit imports "NoteBase.HOML" "NoteBase.MFilter" "NoteBase.BaseDefs" "NoteBase.UFilterOnly" "NoteBase.UFilterVariant" "NoteBase.UFilterS5" "NoteBase.SimpleVariantHF" "NoteBase.GoedelAx1Gen" "NoteBase.ExtensionalityTests" "NoteBase.GoedelInconsistency" "NoteBase.AltEntailmentVariant" "NoteBase.Th4Underivability" "NoteBase.FittingVariant" "NoteBase.AndersonVariant" "NoteBase.ScottVariant"
begin
ML_file "HybridAudit.ML"
ML \<open>
val thys = ["HOML", "MFilter", "BaseDefs", "UFilterOnly", "UFilterVariant", "UFilterS5", "SimpleVariantHF", "GoedelAx1Gen", "ExtensionalityTests", "GoedelInconsistency", "AltEntailmentVariant", "Th4Underivability", "FittingVariant", "AndersonVariant", "ScottVariant"];
val here = \<^theory>;
val files = {plain = SOME "full-report.txt", filtered = SOME "full-report-filtered.txt",
  heads = SOME "full-heads.txt"};
val () = List.app (fn f => File.write (Path.explode f) "")
  ["full-report.txt", "full-report-filtered.txt", "full-heads.txt"];
val () = List.app (fn n => HybridAudit.run_theory_all files here n thys) thys;
\<close>
end


==> anc/GoedelUltrafilterNote/audit/Audit2.thy <==
theory Audit2 imports "NoteBase.ExtensionalityTests" "NoteBase.GoedelInconsistency" "NoteBase.AltEntailmentVariant" "NoteBase.FittingVariant" "NoteBase.AndersonVariant" "NoteBase.Th4Underivability" "NoteBase.GoedelAx1Gen" "NoteBase.ScottVariant"
begin
ML_file "HybridAudit.ML"
ML \<open>
val thys = ["ExtensionalityTests", "GoedelInconsistency", "AltEntailmentVariant", "FittingVariant", "AndersonVariant", "Th4Underivability", "GoedelAx1Gen", "ScottVariant"];
val here = \<^theory>;
val files = {plain = SOME "full2-report.txt", filtered = SOME "full2-report-filtered.txt",
  heads = SOME "full2-heads.txt"};
val () = List.app (fn f => File.write (Path.explode f) "")
  ["full2-report.txt", "full2-report-filtered.txt", "full2-heads.txt"];
val () = List.app (fn n => HybridAudit.run_theory_all files here n thys) thys;
\<close>
end


==> anc/GoedelUltrafilterNote/audit/README.md <==
# Hybrid-witness audit of `GoedelUltrafilterNote`

Output of the hybrid-witness detector (`HybridAudit.ML`, from the companion
tool of arXiv:2609.36279; not included here) run over this session with
Isabelle2025-2. The detector rebuilds the theories with `record_proofs = 2`,
traverses the recorded proof terms, and reports, for every theorem, the terms
substituted for variables of world-lifted type, flagging those outside the
grammar of the modal object language.

- `isabelle-report-filtered.txt` — the reading that measures the criterion:
  only terms substituted for a variable of one of this development's own facts,
  or for the bound variable of a HOL quantifier rule. **This is the one to
  read.** Full run of 2026-10-26 over all fifteen theories (two parts, see `ROOT`).
- `ROOT`, `Audit.thy`, `Audit2.thy` — how the run was configured; the second
  part puts the two slow theories last.
- `probe/` — a seven-lemma probe theory and its report, used below to separate
  a detector limitation from genuine findings.

The raw dumps (`isabelle-report.txt`, `isabelle-heads.txt`, several MB each)
are regenerated by re-running the audit and are not distributed.

## Result of the 2026-10-26 run

| theory | theorems | lifted instantiations | flagged | hybrid | definitions flagged |
|---|---|---|---|---|---|
| `HOML` | 2 | 3 | 0 | 0 | 7 |
| `MFilter` | 1 | 1 | 0 | 0 | 0 |
| `BaseDefs` | 1 | 1 | 0 | 0 | 0 |
| `UFilterOnly` | 8 | 25 | 0 | 0 | 0 |
| `UFilterVariant` | 9 | 25 | 0 | 0 | 0 |
| `UFilterS5` | 99 | 40 | 19 | 13 | 14 |
| `SimpleVariantHF` | 7 | 1 | 0 | 0 | 0 |
| `ExtensionalityTests` | 9 | 0 | 0 | 0 | 0 |
| `GoedelInconsistency` | 4 | 7 | 1 | 1 | 0 |
| `AltEntailmentVariant` | 7 | 0 | 0 | 0 | 0 |
| `FittingVariant` | 16 | 5 | 0 | 0 | 0 |
| `AndersonVariant` | 21 | 19 | 8 | 8 | 1 |
| `Th4Underivability` | 42 | 0 | 0 | 0 | 37 |
| `GoedelAx1Gen` | 20 | 40 | 6 | 5 | 0 |
| `ScottVariant` | 23 | 114 | 11 | 11 | 0 |

The run was made on the files of 2026-10-26 before four final edits, none of which touches an audited proof term: (i) the frame conditions and constant domains received names (`reflexive`, `transitive`, `serial`, `constant_domains` next to `symm` in `HOML`; abbreviations, hence absent from proof terms); (ii) `HOML` gained the lemmas `MC_bicond_imp` and `MC_iff_T` (one-line propositional facts about the collapse schema); (iii) `ScottVariant` gained `U2` and `U3`, whose proofs are explicit instantiations of `Principal` and `U1` and would inherit the flags of those two; (iv) the Nitpick countermodels now carry the premise `constant_domains`, and `AndersonVariant` gained the Nitpick lemma `Prigid_not_rigid` (no proof terms).

**What the article's Sect. 6 relies on.** `UFilterOnly` (Proposition 2) and
`UFilterVariant` (Proposition 1 and the collapse derivation from A4 through
Gödel's apparatus): no flagged witness at all. `UFilterS5`: the refutations
at the atom (`MC_atom_fails`, `A4_atom_fails`) supply as witnesses only `q`
and `λx. q`; the "fails at every world" readings (`MC_fails`, `A4_fails`,
`A5_fails`) supply `λu. u = w` and are flagged NOMINAL RIGID — exactly the
distinction the article draws. The flagged definitions of `UFilterS5` are
the model data themselves (`R_def`, `q_def`, `P_def`, …), as they must be
when a model is written out.

**Also clean.** `SimpleVariantHF` (Proposition 3, including the S5 variants),
`FittingVariant` (including `U2` and `PrincipalF`), `ExtensionalityTests`
(including the S5 variants), `AltEntailmentVariant`,
`MFilter`, `BaseDefs`.

**Flagged, and why.**

- `AndersonVariant` (8): `T3`, `ExistsGA`, `GodIsEssential`, `GodNecExists`,
  `Prigid_char`, `U2`, `PrincipalA`, and the definition `Prigid`. Two
  different things are at work. (i) `P'` (`Prigid`) names the evaluation
  world inside the property it builds — `λφ w. P (λx v. φ x w) w` — and is
  rightly flagged WORLDQ; every statement about `P'` (`U2`, `PrincipalA`,
  `Prigid_char`) inherits that flag through its *statement*, so no alternative
  proof can remove it. Fitting's `P'` is the same construction at type δ and
  is not flagged, because the rigidified object there is an extension, not a
  lifted term; the detector's verdict differs by typing, not by content.
  (ii) Anderson's Godlikeness `GA = λx. ∀Y. P Y ↔ □(Y x)` is flagged ACCESS
  WORLDQ wherever it is instantiated (`T3`, `ExistsGA`, `U2`, `PrincipalA`).
  That is a limitation of the detector, not a hybrid witness: the probe in
  `probe/` shows that *any* property containing a box inside the individual
  binder — already `λx. □(Q x)` — receives the same flags, while Scott's
  box-free `G` passes. The box-folding of the grammar does not reach inside
  λ-abstracted properties. This is to be corrected in the tool's next revision.
- `GoedelAx1Gen` (6): `Th3`, `Th5`, `ExistsG`, `PosExt_local` (all through
  the KB bounce `B''` and the necessary-existence chain, whose metis
  replays instantiate at `r w`, the set of worlds accessible from the current
  one) and `Th4_finite` (meta-level reasoning about the finite space of
  intensions, FOREIGN). `PosExt_local` is new since 2026-10-16 and inherits
  from `ExistsG`.
- `GoedelInconsistency` (1): `Inconsistency`, a FOREIGN clause term of the
  `fast` replay.
- `ScottVariant` (11): `T5`, `T6`, `ExistsG`, `MC`, `U1`, `Principal_aux`,
  `Principal`, `Principal_HF`, `F_HF`, `UF_HF`, `T6Again` — every one of
  them with the same three witnesses, and no definition flagged. Two are the
  proposition `λv. w r v` (the worlds accessible from the current one, ACCESS),
  which the `smt`/`metis` replays of the KB bounce in `T5` instantiate a
  proposition variable with; everything downstream of `T5`/`ExistsG` inherits
  it, including the two principality theorems, whose own Isar steps are
  explicit instantiations of `Principal_aux`. The third is the unfolded
  necessary-existence predicate, a property with a box inside it — the
  detector limitation shown in `probe/`. None of the three is forced by a
  statement; a modal-object-level Isar proof of the `GE` step of `T5`, in
  place of the `smt` call, would be the way to clear the first two. (This
  theory took 2 h 28 min to audit, against 17 s to build: the proof terms of
  the `smt` replays are large.)

**Gaps, recorded honestly.**

- `Th4Underivability` reports "0 hybrid" vacuously: it also reports 0 lifted
  instantiations and 37 of 37 definitions flagged. The theory pins its types
  with `type_synonym i = unit`, so the detector's world test (base name `i`)
  never fires. Pinning by a one-constructor `datatype`, as `UFilterS5.thy`
  does, would bring it inside the grammar.



==> anc/GoedelUltrafilterNote/audit/ROOT <==
session NoteBase in base = HOL +
  options [record_proofs = 2, timeout = 7200, document = false]
  sessions
    "HOL-Nonstandard_Analysis"
  directories
    ".."
  theories
    HOML
    MFilter
    BaseDefs
    ScottVariant
    AndersonVariant
    FittingVariant
    UFilterVariant
    UFilterS5
    UFilterOnly
    SimpleVariantHF
    GoedelAx1Gen
    GoedelInconsistency
    ExtensionalityTests
    Th4Underivability
    AltEntailmentVariant

session NoteAudit = HOL +
  options [record_proofs = 2, timeout = 7200, document = false]
  sessions
    NoteBase
  theories
    Audit

session NoteAudit2 in audit2 = HOL +
  options [record_proofs = 2, timeout = 36000, document = false]
  sessions
    NoteBase
  theories
    Audit2


==> anc/GoedelUltrafilterNote/audit/isabelle-report-filtered.txt <==
== HOML: 2 theorems, 3 lifted instantiations, 0 with flagged witnesses, 0 hybrid, 0 inheriting, 0 connectives at the world type, 22 definitions scanned, 7 flagged; 12 unread sub-derivations, premises of Pure.transitive (8), <bare> (4), 0 with a world equation in the statement
   ! definition HOML.mallAct (abbreviation) :: \<lambda>\<Phi>. \<Phi> \<^bold>\<in> HOML.mallActB   [ACTUAL]
   ! definition HOML.mexAct (abbreviation) :: \<lambda>\<Phi>. \<Phi> \<^bold>\<in> HOML.mexActB   [ACTUAL]
   ! definition HOML.symm (abbreviation) :: HOML.symm   [WORLDQ FOREIGN]
   ! definition HOML.mneq (abbreviation) :: (\<^bold>\<noteq>)   [FOREIGN]
   ! definition HOML.mequ (abbreviation) :: (\<^bold>\<leftrightarrow>)   [FOREIGN]
   ! definition HOML.mdia (abbreviation) :: HOML.mdia   [ACCESS WORLDQ]
   ! definition HOML.mbox (abbreviation) :: HOML.mbox   [ACCESS WORLDQ]
   HOML.K :: ?\<psi>
   HOML.K :: ?\<phi>
   HOML.NEC :: ?\<phi>
== MFilter: 1 theorems, 1 lifted instantiations, 0 with flagged witnesses, 0 hybrid, 0 inheriting, 0 connectives at the world type, 9 definitions scanned, 0 flagged; 6 unread sub-derivations, premises of Pure.transitive (4), <bare> (2), 0 with a world equation in the statement
   MFilter.HF_selfmember :: \<lambda>x w. ext ?X w x
== BaseDefs: 1 theorems, 1 lifted instantiations, 0 with flagged witnesses, 0 hybrid, 0 inheriting, 0 connectives at the world type, 9 definitions scanned, 0 flagged; 14 unread sub-derivations, premises of Pure.transitive (8), <bare> (6), 0 with a world equation in the statement
   BaseDefs.A4_from_MC :: X__ \<^bold>\<in> BaseDefs.P
== UFilterOnly: 8 theorems, 25 lifted instantiations, 0 with flagged witnesses, 0 hybrid, 0 inheriting, 0 connectives at the world type, 0 definitions scanned, 0 flagged; 140 unread sub-derivations, premises of <bare> (25), Pure.transitive (87), Pure.combination (28), 0 with a world equation in the statement
   UFilterOnly.MC_from_A4 :: \<lambda>x. \<phi>
   UFilterOnly.MC_from_A4 :: \<lambda>a b. ext \<phi> b a
   UFilterOnly.MC_from_A4 :: \<^bold>\<emptyset>
   UFilterOnly.MC_from_A4 :: \<lambda>a. \<phi>
   UFilterOnly.MC_from_A4 :: \<^bold>\<not>\<phi>
   UFilterOnly.MC_from_A4 :: \<Phi>__
   UFilterOnly.MC_from_A4 :: \<lambda>x. \<Phi>__
   UFilterOnly.MC_iff_A4 :: ?x46 B.2 B.1 B.0
   UFilterOnly.MC_iff_A4 :: X__ \<^bold>\<in> BaseDefs.P
   UFilterOnly.MC_iff_A4 :: \<lambda>x. \<phi>
   UFilterOnly.MC_iff_A4 :: \<lambda>a b. ext \<phi> b a
   UFilterOnly.MC_iff_A4 :: \<^bold>\<emptyset>
   UFilterOnly.MC_iff_A4 :: \<lambda>a. \<phi>
   UFilterOnly.MC_iff_A4 :: \<^bold>\<not>\<phi>
   UFilterOnly.MC_iff_A4 :: \<Phi>__
   UFilterOnly.MC_iff_A4 :: \<lambda>x. \<Phi>__
   UFilterOnly.const_pos_if :: \<lambda>x. \<phi>
   UFilterOnly.const_pos_if :: \<lambda>a b. ext \<phi> b a
   UFilterOnly.const_pos_if :: \<^bold>\<emptyset>
   UFilterOnly.const_pos_if :: \<lambda>a. \<phi>
   UFilterOnly.const_pos_if :: \<^bold>\<not>\<phi>
   UFilterOnly.const_pos_only :: \<lambda>a b. ext \<phi> b a
   UFilterOnly.const_pos_only :: \<^bold>\<emptyset>
   UFilterOnly.const_pos_only :: \<lambda>a. \<phi>
   UFilterOnly.super :: \<lambda>a b. ext \<phi> b a
   = 3 with no lifted instantiation counted: U1, no_empty, ultra
== UFilterVariant: 9 theorems, 25 lifted instantiations, 0 with flagged witnesses, 0 hybrid, 0 inheriting, 0 connectives at the world type, 0 definitions scanned, 0 flagged; 743 unread sub-derivations, premises of <bare> (264), Pure.combination (258), Pure.transitive (209), HOL.eq_reflection (6), Pure.equal_elim (4), Meson.make_neg_rule' (1), HOL.impCE (1), 0 with a world equation in the statement
   UFilterVariant.A1_implied :: \<^bold>\<U>
   UFilterVariant.A1_implied :: \<^bold>\<emptyset>
   UFilterVariant.A1_implied :: \<lambda>x w. \<not> B.0 x w
   UFilterVariant.A1_implied :: ?x11 B.1 B.0
   UFilterVariant.A1_implied :: ?x10 B.1 B.0
   UFilterVariant.ExistsG :: BaseDefs.P
   UFilterVariant.ExistsG :: \<lambda>uu uua. \<forall>x. (x \<^bold>\<in> BaseDefs.P \<^bold>\<rightarrow> x uu) uua
   UFilterVariant.MC_with_A4 :: \<lambda>a. \<Phi>__
   UFilterVariant.MC_with_A4 :: BaseDefs.P
   UFilterVariant.MC_with_A4 :: \<lambda>uu uua. \<forall>x. (x \<^bold>\<in> BaseDefs.P \<^bold>\<rightarrow> x uu) uua
   UFilterVariant.MT_U1 :: \<lambda>x w. B.1 = x
   UFilterVariant.MT_U1 :: \<lambda>a b. B.1 = a
   UFilterVariant.MT_U1 :: \<lambda>a b. \<not> B.1 = a
   UFilterVariant.MT_U1 :: \<^bold>\<U>
   UFilterVariant.MT_U1 :: \<^bold>\<emptyset>
   UFilterVariant.MT_U1 :: \<lambda>x w. \<not> B.0 x w
   UFilterVariant.MT_U1 :: ?x11 B.1 B.0
   UFilterVariant.MT_U1 :: ?x10 B.1 B.0
   UFilterVariant.Principal :: \<lambda>uua uub. ext (\<^bold>\<sim>veriT_sk1__) uub uua
   UFilterVariant.Principal :: BaseDefs.P
   UFilterVariant.Principal :: \<lambda>uu uua. \<forall>x. (x \<^bold>\<in> BaseDefs.P \<^bold>\<rightarrow> x uu) uua
   UFilterVariant.T2 :: BaseDefs.P
   UFilterVariant.T2 :: \<lambda>uu uua. \<forall>x. (x \<^bold>\<in> BaseDefs.P \<^bold>\<rightarrow> x uu) uua
   UFilterVariant.T6 :: BaseDefs.P
   UFilterVariant.T6 :: \<lambda>uu uua. \<forall>x. (x \<^bold>\<in> BaseDefs.P \<^bold>\<rightarrow> x uu) uua
   = 2 with no lifted instantiation counted: A2, A3
== UFilterS5: 99 theorems, 40 lifted instantiations, 19 with flagged witnesses, 13 hybrid, 0 inheriting, 0 connectives at the world type, 49 definitions scanned, 14 flagged; 4590 unread sub-derivations, premises of Pure.transitive (135), <bare> (3654), BNF_Cardinal_Arithmetic.Cinfinite_cexp (390), <hyp> (195), BNF_Cardinal_Arithmetic.cexp_cong1 (65), BNF_Cardinal_Arithmetic.cprod_mono2 (65), BNF_Composition.Cinfinite_gt_empty (67), Pure.equal_elim (11), Pure.combination (4), <anonymous:UFilterS5> (1), HOL.trans (2), BNF_Def.rel_funD (1), 27 with a world equation in the statement
   ? UFilterS5.A4_atom_fails :: unread under Pure.transitive: \<not> ?a114 \<equiv> \<exists>x. (\<^bold>\<not>(=) x) i\<^sub>2   [NOMINAL]
   ? UFilterS5.A4_atom_fails :: unread under Pure.transitive: UFilterS5.mexB (=) i\<^sub>2 \<equiv> True   [NOMINAL]
   ? UFilterS5.A4_atom_fails :: unread under Pure.transitive: ?a248 B.1 B.0 \<equiv> B.0 = i\<^sub>2   [NOMINAL]
   ? UFilterS5.A4_fails :: unread under Pure.transitive: w__ = w__ \<equiv> ?a28   [NOMINAL RIGID]
   ? UFilterS5.A4_fails :: unread under Pure.transitive: ?a70 B.0 \<equiv> B.0 = w__   [NOMINAL RIGID]
   ? UFilterS5.A4_fails :: unread under Pure.transitive: ?a184 B.0 \<equiv> B.0 = w__   [NOMINAL RIGID]
   ? UFilterS5.A4_fails :: unread under Pure.transitive: ?a221 \<equiv> (\<^bold>\<box>(\<lambda>u. u = w__)) w__   [NOMINAL ACCESS RIGID]
   ? UFilterS5.A4_fails :: unread under Pure.transitive: w__ = w__ \<equiv> True   [NOMINAL RIGID]
   ? UFilterS5.A4_fails :: unread under Pure.transitive: ?a508 B.0 \<equiv> \<forall>u. w__ r u \<longrightarrow> u = w__   [NOMINAL ACCESS RIGID]
   ? UFilterS5.A4_fails :: unread under Pure.transitive: w__ = w__ \<equiv> True   [NOMINAL RIGID]
   ? UFilterS5.A5_fails :: unread under Pure.transitive: ?a262 B.0 \<equiv> B.0 = i\<^sub>2   [NOMINAL]
   ? UFilterS5.A5_fails :: unread under Pure.transitive: Ex (?a166 B.0) \<equiv> B.0 = i\<^sub>2   [NOMINAL]
   ? UFilterS5.A5_fails :: unread under Pure.transitive: True \<and> B.1 = i\<^sub>2 \<equiv> ?a166 B.1 B.0   [NOMINAL]
   ? UFilterS5.A5_fails :: unread under Pure.transitive: ?a576 B.1 B.0 \<equiv> B.0 = i\<^sub>2   [NOMINAL]
   ? UFilterS5.A5_fails :: unread under Pure.transitive: Ex (?a480 B.1 B.0) \<equiv> B.0 = i\<^sub>2   [NOMINAL]
   ? UFilterS5.A5_fails :: unread under Pure.transitive: True \<and> B.1 = i\<^sub>2 \<equiv> ?a480 B.2 B.1 B.0   [NOMINAL]
   ? UFilterS5.A5_fails :: unread under Pure.transitive: i\<^sub>2 = i\<^sub>2 \<equiv> ?a452   [NOMINAL]
   ? UFilterS5.MC_atom_fails :: unread under Pure.transitive: \<not> ?a114 \<equiv> \<exists>x. (\<^bold>\<not>(=) x) i\<^sub>2   [NOMINAL]
   ? UFilterS5.MC_atom_fails :: unread under Pure.transitive: UFilterS5.mexB (=) i\<^sub>2 \<equiv> True   [NOMINAL]
   ? UFilterS5.MC_atom_fails :: unread under Pure.transitive: ?a230 B.1 B.0 \<equiv> B.0 = i\<^sub>2   [NOMINAL]
   ? UFilterS5.MC_fails :: unread under Pure.transitive: w__ = w__ \<equiv> ?a28   [NOMINAL RIGID]
   ? UFilterS5.MC_fails :: unread under Pure.transitive: ?a70 B.0 \<equiv> B.0 = w__   [NOMINAL RIGID]
   ? UFilterS5.MC_fails :: unread under Pure.transitive: ?a184 B.0 \<equiv> B.0 = w__   [NOMINAL RIGID]
   ? UFilterS5.MC_fails :: unread under Pure.transitive: ?a75 \<equiv> (\<^bold>\<box>(\<lambda>u. u = w__)) w__   [NOMINAL ACCESS RIGID]
   ? UFilterS5.MC_fails :: unread under Pure.combination: w__ = w__ \<equiv> True   [NOMINAL RIGID]
   ? UFilterS5.MC_fails :: unread under Pure.transitive: ?a210 B.0 \<equiv> \<forall>u. w__ r u \<longrightarrow> u = w__   [NOMINAL ACCESS RIGID]
   ? UFilterS5.MC_fails :: unread under Pure.combination: w__ = w__ \<equiv> True   [NOMINAL RIGID]
   ! definition UFilterS5.e.typerep_e_IITN_e_def :: typerep.Typerep STR ''UFilterS5.e.e_IITN_e'' []   [FOREIGN]
   ! definition UFilterS5.equal_i_def :: ?x = ?y   [NOMINAL]
   ! definition UFilterS5.i.typerep_i_IITN_i_def :: typerep.Typerep STR ''UFilterS5.i.i_IITN_i'' []   [FOREIGN]
   ! definition UFilterS5.q_def :: \<lambda>w. w = i\<^sub>2   [NOMINAL FOREIGN]
   ! definition UFilterS5.random_e_def :: random_aux_e ?i ?i   [FOREIGN]
   ! definition UFilterS5.random_i_def :: random_aux_i ?i ?i   [FOREIGN]
   ! definition UFilterS5.typerep_e_def :: typerep.Typerep STR ''UFilterS5.e'' []   [FOREIGN]
   ! definition UFilterS5.typerep_i_def :: typerep.Typerep STR ''UFilterS5.i'' []   [FOREIGN]
   ! definition UFilterS5.mallAct (abbreviation) :: \<lambda>\<Phi>. \<Phi> \<^bold>\<in> UFilterS5.mallActB   [ACTUAL]
   ! definition UFilterS5.mexAct (abbreviation) :: \<lambda>\<Phi>. \<Phi> \<^bold>\<in> UFilterS5.mexActB   [ACTUAL]
   ! definition UFilterS5.symm (abbreviation) :: UFilterS5.symm   [WORLDQ FOREIGN]
   ! definition UFilterS5.mequ (abbreviation) :: (\<^bold>\<leftrightarrow>)   [FOREIGN]
   ! definition UFilterS5.mdia (abbreviation) :: UFilterS5.mdia   [ACCESS WORLDQ]
   ! definition UFilterS5.mbox (abbreviation) :: UFilterS5.mbox   [ACCESS WORLDQ]
   UFilterS5.A2 :: (@)   [ACTUAL]
   UFilterS5.A2 :: (r)   [ACCESS]
   UFilterS5.A2 :: UFilterS5.P
   UFilterS5.A3 :: (@)   [ACTUAL]
   UFilterS5.A3 :: (r)   [ACCESS]
   UFilterS5.A3 :: UFilterS5.P
   UFilterS5.A4_atom_fails :: (r)   [ACCESS]
   UFilterS5.A4_atom_fails :: q   [NOMINAL FOREIGN]
   UFilterS5.A4_atom_fails :: UFilterS5.P
   UFilterS5.A4_fails :: \<lambda>x u. u = w__   [NOMINAL RIGID]
   UFilterS5.A4_fails :: UFilterS5.P
   UFilterS5.A4_fails :: (r)   [ACCESS]
   UFilterS5.A5_fails :: \<lambda>x. q   [NOMINAL FOREIGN]
   UFilterS5.A5_fails :: UFilterS5.P
   UFilterS5.A5_fails :: q   [NOMINAL FOREIGN]
   UFilterS5.A5_fails :: (@)   [ACTUAL]
   UFilterS5.A5_fails :: (r)   [ACCESS]
   UFilterS5.ExistsG :: UFilterS5.P
   UFilterS5.ExistsG :: (@)   [ACTUAL]
   UFilterS5.MC_atom_fails :: (r)   [ACCESS]
   UFilterS5.MC_atom_fails :: q   [NOMINAL FOREIGN]
   UFilterS5.MC_fails :: \<lambda>u. u = w__   [NOMINAL RIGID]
   UFilterS5.MC_fails :: (r)   [ACCESS]
   UFilterS5.P_def :: UFilterS5.P
   UFilterS5.Principal :: UFilterS5.P
   UFilterS5.Principal_HF :: (@)   [ACTUAL]
   UFilterS5.Principal_HF :: UFilterS5.P
   UFilterS5.R_def :: (r)   [ACCESS]
   UFilterS5.R_refl :: (r)   [ACCESS]
   UFilterS5.R_symm :: (r)   [ACCESS]
   UFilterS5.R_trans :: (r)   [ACCESS]
   UFilterS5.R_univ :: (r)   [ACCESS]
   UFilterS5.T2 :: UFilterS5.P
   UFilterS5.T6 :: UFilterS5.P
   UFilterS5.T6 :: (@)   [ACTUAL]
   UFilterS5.U1 :: (@)   [ACTUAL]
   UFilterS5.U1 :: UFilterS5.P
   UFilterS5.constant_domain :: (@)   [ACTUAL]
   UFilterS5.existsAt_def :: (@)   [ACTUAL]
   UFilterS5.q_def :: q   [NOMINAL FOREIGN]
   = 77 with no lifted instantiation counted: MT, all_e, case, case_cong, case_cong_weak, case_distrib, case_transfer, refl, simps, exhaust, simps, induct, simps, nchotomy, rec, rec_transfer, simps, simps, size, size, size_gen, split, split_asm, splits, splits, typerep_e_IITN_e_def, equal_e_def, equal_i_def, ex_e, case, case, case_cong, case_cong_weak, case_distrib, case_transfer, distinct, distinct, refl, simps, simps, simps, simps, simps, simps, exhaust, simps, induct, simps, nchotomy, rec, rec, rec_transfer, simps, simps, simps, simps, simps, simps, size, size, size, size, size_gen, size_gen, split, split_asm, splits, splits, typerep_i_IITN_i_def, partial_term_of_e_triv, partial_term_of_i_triv, random_e_def, random_i_def, term_of_e_triv, term_of_i_triv, typerep_e_def, typerep_i_def
== SimpleVariantHF: 7 theorems, 1 lifted instantiations, 0 with flagged witnesses, 0 hybrid, 0 inheriting, 0 connectives at the world type, 0 definitions scanned, 0 flagged; 103 unread sub-derivations, premises of <bare> (39), Pure.transitive (58), Pure.combination (4), HOL.impCE (1), Pure.equal_elim (1), 0 with a world equation in the statement
   SimpleVariantHF.MT_UF :: \<lambda>a b. a = B.0
   = 6 with no lifted instantiation counted: F1, T3', T3_in_D, T3_in_T, T6, UF1
== ExtensionalityTests: 9 theorems, 0 lifted instantiations, 0 with flagged witnesses, 0 hybrid, 0 inheriting, 0 connectives at the world type, 1 definitions scanned, 0 flagged; 81 unread sub-derivations, premises of Pure.transitive (46), <bare> (30), Pure.combination (4), Pure.equal_elim (1), 0 with a world equation in the statement
   = 9 with no lifted instantiation counted: BoolExt_trivial, EmptyEssence, Empty_entails_all, NegEmpty, PosExtNec_from_Ax2a_Ax4, QAx2a, QAx4, SelfDiff_equiv_Empty, SelfIdent_equiv_Top
== GoedelInconsistency: 4 theorems, 7 lifted instantiations, 1 with flagged witnesses, 1 hybrid, 0 inheriting, 0 connectives at the world type, 1 definitions scanned, 0 flagged; 51 unread sub-derivations, premises of <bare> (34), HOL.impCE (2), Pure.transitive (14), Pure.combination (1), 0 with a world equation in the statement
   GoedelInconsistency.Inconsistency :: \<lambda>xb va. \<exists>v. B.2 r v \<and> (\<forall>va. v r va \<longrightarrow> False)   [ACCESS WORLDQ]
   GoedelInconsistency.Inconsistency :: \<lambda>xb vb. \<exists>v. B.3 r v \<and> (\<forall>va. v r va \<longrightarrow> False)   [ACCESS WORLDQ]
   GoedelInconsistency.Inconsistency :: \<lambda>xb va. \<exists>x. x @ B.0 \<and> False   [ACTUAL]
   GoedelInconsistency.Inconsistency :: \<lambda>x w. \<forall>xa. (\<forall>xb. ext xb w x \<longrightarrow> (\<^bold>\<box>(\<lambda>v. \<forall>x. ext (@) v x \<longrightarrow> (xa x \<^bold>\<rightarrow> xb x) v)) w) \<longrightarrow> (\<^bold>\<box>xa \<^bold>\<in> HOML.mexActB) w   [ACCESS WORLDQ ACTUAL]
   GoedelInconsistency.Inconsistency :: \<lambda>a b. ?b114 dvd lcm (?a81 B.2 B.1 B.0 a b) ?b114   [FOREIGN]
   GoedelInconsistency.Inconsistency :: \<lambda>a b. ?b113 dvd lcm (?a43 B.2 B.1 B.0 a b) ?b113   [FOREIGN]
   GoedelInconsistency.Inconsistency :: \<lambda>x w. \<not> B.0 x w
   = 3 with no lifted instantiation counted: GAx2a, GAx3, GAx4
== AltEntailmentVariant: 7 theorems, 0 lifted instantiations, 0 with flagged witnesses, 0 hybrid, 0 inheriting, 0 connectives at the world type, 2 definitions scanned, 0 flagged; no unread sub-derivation
   = 7 with no lifted instantiation counted: Ax1Genc, Ax1c, Ax2ac, Ax2bc, Ax3c, Ax4c, Bc
== FittingVariant: 16 theorems, 5 lifted instantiations, 0 with flagged witnesses, 0 hybrid, 0 inheriting, 0 connectives at the world type, 9 definitions scanned, 0 flagged; 287 unread sub-derivations, premises of Pure.transitive (31), <bare> (238), Meson.make_neg_rule' (7), Pure.combination (6), Pure.equal_elim (5), 0 with a world equation in the statement
   FittingVariant.Prigid_char :: P'
   FittingVariant.Prigid_def :: P'
   FittingVariant.PrincipalF :: P'
   FittingVariant.U2 :: P'
   FittingVariant.U2 :: \<^bold>\<U>
   = 12 with no lifted instantiation counted: A1a, A1b, A2, A4a, A5, ExistsG, Srefl, Ssymm, Stran, T1, T2, U1
== AndersonVariant: 21 theorems, 19 lifted instantiations, 8 with flagged witnesses, 8 hybrid, 0 inheriting, 0 connectives at the world type, 5 definitions scanned, 1 flagged; 1677 unread sub-derivations, premises of Pure.transitive (391), <bare> (522), Pure.combination (716), HOL.eq_reflection (40), Pure.equal_elim (7), Meson.make_neg_rule' (1), 0 with a world equation in the statement
   ! definition AndersonVariant.Prigid_def :: \<lambda>\<phi> w. (\<lceil>ext \<phi> w\<rceil> \<^bold>\<in> AndersonVariant.P) w   [WORLDQ]
   AndersonVariant.ExistsGA :: \<lambda>x w. \<not> B.0 x w
   AndersonVariant.ExistsGA :: \<lambda>x v. \<forall>xa. (xa \<^bold>\<in> AndersonVariant.P) v = (\<^bold>\<box>(\<lambda>v. ext xa v x)) v   [ACCESS WORLDQ]
   AndersonVariant.GodIsEssential :: \<lambda>x w. \<forall>xa. (xa \<^bold>\<in> AndersonVariant.P) w = (\<^bold>\<box>(\<lambda>v. ext xa v x)) w   [ACCESS WORLDQ]
   AndersonVariant.GodNecExists :: \<lambda>x w. \<not> B.0 x w
   AndersonVariant.GodNecExists :: \<lambda>x v. \<forall>xa. (xa \<^bold>\<in> AndersonVariant.P) v = (\<^bold>\<box>(\<lambda>v. ext xa v x)) v   [ACCESS WORLDQ]
   AndersonVariant.Prigid_char :: P'   [WORLDQ]
   AndersonVariant.Prigid_def :: P'   [WORLDQ]
   AndersonVariant.PrincipalA :: P'   [WORLDQ]
   AndersonVariant.PrincipalA :: \<lambda>x w. \<not> B.0 x w
   AndersonVariant.PrincipalA :: \<lambda>x v. \<forall>xa. (xa \<^bold>\<in> AndersonVariant.P) v = (\<^bold>\<box>(\<lambda>v. ext xa v x)) v   [ACCESS WORLDQ]
   AndersonVariant.S5 :: ?\<phi>
   AndersonVariant.T1 :: \<lambda>x w. \<not> B.0 x w
   AndersonVariant.T3 :: \<lambda>x w. \<not> B.0 x w
   AndersonVariant.T3 :: \<lambda>x v. \<forall>xa. (xa \<^bold>\<in> AndersonVariant.P) v = (\<^bold>\<box>(\<lambda>v. ext xa v x)) v   [ACCESS WORLDQ]
   AndersonVariant.U2 :: \<^bold>\<U>
   AndersonVariant.U2 :: P'   [WORLDQ]
   AndersonVariant.U2 :: \<lambda>a b. \<forall>x. AndersonVariant.P x B.1 = (\<forall>v. B.1 r v \<longrightarrow> x a v)   [ACCESS]
   AndersonVariant.U2 :: \<lambda>x w. \<not> B.0 x w
   AndersonVariant.U2 :: \<lambda>x v. \<forall>xa. (xa \<^bold>\<in> AndersonVariant.P) v = (\<^bold>\<box>(\<lambda>v. ext xa v x)) v   [ACCESS WORLDQ]
   = 11 with no lifted instantiation counted: A1a, A2, A4a, A4b, A5, GodExImpliesNecEx, Srefl, Ssymm, Stran, T2, possExImpliesNecEx
== Th4Underivability: 42 theorems, 0 lifted instantiations, 0 with flagged witnesses, 0 hybrid, 0 inheriting, 0 connectives at the world type, 37 definitions scanned, 37 flagged; 668 unread sub-derivations, premises of Pure.transitive (222), <bare> (285), Pure.combination (145), HOL.eq_reflection (1), Pure.equal_elim (4), HOL.iffD2 (8), HOL.impCE (3), 0 with a world equation in the statement
   ! definition Th4Underivability.P_def :: \<lambda>\<phi> w. {n. \<phi> n w} \<in> UF   [FOREIGN]
   ! definition Th4Underivability.R_def :: \<lambda>w. \<^bold>\<top>   [FOREIGN]
   ! definition Th4Underivability.UF_def :: {A. \<forall>\<^sub>F n in U. n \<in> A}   [FOREIGN]
   ! definition Th4Underivability.U_def :: SOME U. freeultrafilter U   [FOREIGN]
   ! definition Th4Underivability.existsAt_def :: \<^bold>\<U>   [FOREIGN]
   ! definition Th4Underivability.muniverse (abbreviation) :: \<^bold>\<U>   [FOREIGN]
   ! definition Th4Underivability.memptyset (abbreviation) :: \<^bold>\<emptyset>   [FOREIGN]
   ! definition Th4Underivability.nentails (abbreviation) :: \<lambda>X Y. Y \<^bold>\<in> (\<Rrightarrow>) X   [FOREIGN]
   ! definition Th4Underivability.mnegpred (abbreviation) :: Th4Underivability.mcompl   [FOREIGN]
   ! definition Th4Underivability.mallActB (abbreviation) :: Th4Underivability.mallActB   [FOREIGN]
   ! definition Th4Underivability.msubset (abbreviation) :: \<lambda>\<phi> \<psi>. \<psi> \<^bold>\<in> Th4Underivability.HF \<phi>   [FOREIGN]
   ! definition Th4Underivability.mexActB (abbreviation) :: Th4Underivability.mexActB   [FOREIGN]
   ! definition Th4Underivability.mallAct (abbreviation) :: \<lambda>\<Phi>. \<Phi> \<^bold>\<in> Th4Underivability.mallActB   [FOREIGN ACTUAL]
   ! definition Th4Underivability.entails (abbreviation) :: \<lambda>X Y. Y \<^bold>\<in> Th4Underivability.HF X   [FOREIGN]
   ! definition Th4Underivability.UFilter (abbreviation) :: Th4Underivability.UFilter   [FOREIGN]
   ! definition Th4Underivability.minter (abbreviation) :: (\<^bold>\<sqinter>)   [FOREIGN]
   ! definition Th4Underivability.mfalse (abbreviation) :: \<^bold>\<bottom>   [FOREIGN]
   ! definition Th4Underivability.mexAct (abbreviation) :: \<lambda>\<Phi>. \<Phi> \<^bold>\<in> Th4Underivability.mexActB   [FOREIGN ACTUAL]
   ! definition Th4Underivability.mcompl (abbreviation) :: Th4Underivability.mcompl   [FOREIGN]
   ! definition Th4Underivability.Filter (abbreviation) :: Th4Underivability.Filter   [FOREIGN]
   ! definition Th4Underivability.valid (abbreviation) :: Th4Underivability.valid   [FOREIGN]
   ! definition Th4Underivability.mtrue (abbreviation) :: \<^bold>\<top>   [FOREIGN]
   ! definition Th4Underivability.melem (abbreviation) :: (\<^bold>\<in>)   [FOREIGN]
   ! definition Th4Underivability.mallB (abbreviation) :: Th4Underivability.mallB   [FOREIGN]
   ! definition Th4Underivability.symm (abbreviation) :: Th4Underivability.symm   [FOREIGN]
   ! definition Th4Underivability.mnot (abbreviation) :: Th4Underivability.mnot   [FOREIGN]
   ! definition Th4Underivability.mimp (abbreviation) :: (\<^bold>\<rightarrow>)   [FOREIGN]
   ! definition Th4Underivability.mequ (abbreviation) :: (\<^bold>\<leftrightarrow>)   [FOREIGN]
   ! definition Th4Underivability.mdia (abbreviation) :: Th4Underivability.mdia   [ACCESS FOREIGN]
   ! definition Th4Underivability.mbox (abbreviation) :: Th4Underivability.mbox   [ACCESS FOREIGN]
   ! definition Th4Underivability.mand (abbreviation) :: (\<^bold>\<and>)   [FOREIGN]
   ! definition Th4Underivability.mall (abbreviation) :: Th4Underivability.mallB   [FOREIGN]
   ! definition Th4Underivability.mor (abbreviation) :: (\<^bold>\<or>)   [FOREIGN]
   ! definition Th4Underivability.Ess (abbreviation) :: (Ess)   [FOREIGN]
   ! definition Th4Underivability.NE (abbreviation) :: Th4Underivability.NE   [FOREIGN]
   ! definition Th4Underivability.HF (abbreviation) :: Th4Underivability.HF   [FOREIGN]
   ! definition Th4Underivability.G (abbreviation) :: Th4Underivability.G   [FOREIGN]
   = 42 with no lifted instantiation counted: Ax1, Ax2a, Ax2b, Ax3, Ax4, P_def, P_not_HFG, R_def, R_symm, Th4_fails, U1, UF_UNIV, UF_conj, UF_def, UF_empty, UF_mono, UF_not, UF_singleton, UF_top, U_def, eventually_all_iff, eventually_disj_iff, eventually_iff_iff, eventually_imp_frequently, eventually_imp_iff, eventually_not_iff, existsAt_def, finite, finite', freeU, freeultrafilter_axioms, frequently_eq_eventually, infinite, le_cofinite, max_filter, noG, proper, singleton, singleton', ultra, ultrafilter, ultrafilter_axioms
== GoedelAx1Gen: 20 theorems, 40 lifted instantiations, 6 with flagged witnesses, 5 hybrid, 0 inheriting, 0 connectives at the world type, 0 definitions scanned, 0 flagged; 4059 unread sub-derivations, premises of <bare> (1184), Pure.transitive (1416), Pure.combination (1381), HOL.eq_reflection (53), Pure.equal_elim (9), Meson.make_neg_rule' (13), Pure.symmetric (3), 0 with a world equation in the statement
   GoedelAx1Gen.B'' :: ?\<phi>
   GoedelAx1Gen.ExistsG :: (r) B.1   [ACCESS]
   GoedelAx1Gen.ExistsG :: (r) B.0   [ACCESS]
   GoedelAx1Gen.ExistsG :: \<lambda>a b. \<forall>x. ext x b a \<and> (\<forall>xa. ext xa b a \<longrightarrow> (\<^bold>\<box>(\<lambda>v. \<forall>xb. ext (@) v xb \<longrightarrow> (x xb \<^bold>\<rightarrow> xa xb) v)) b) \<longrightarrow> (\<^bold>\<box>x \<^bold>\<in> HOML.mexActB) b   [ACCESS WORLDQ ACTUAL]
   GoedelAx1Gen.ExistsG :: \<lambda>a b. \<forall>x. ((\<lambda>a b. ext x b a) \<^bold>\<in> BaseDefs.P \<^bold>\<rightarrow> x a) b
   GoedelAx1Gen.ExistsG :: BaseDefs.P
   GoedelAx1Gen.ExistsG :: \<lambda>uu uua. \<forall>x. (x \<^bold>\<in> BaseDefs.P \<^bold>\<rightarrow> x uu) uua
   GoedelAx1Gen.L :: BaseDefs.P
   GoedelAx1Gen.L :: \<lambda>uu uua. \<forall>x. (x \<^bold>\<in> BaseDefs.P \<^bold>\<rightarrow> x uu) uua
   GoedelAx1Gen.P_universal :: \<^bold>\<U>
   GoedelAx1Gen.P_universal :: \<lambda>x w. ext (\<^bold>\<sim>(@)) w x   [ACTUAL]
   GoedelAx1Gen.P_universal :: \<lambda>x w. \<not> True
   GoedelAx1Gen.P_universal :: \<lambda>x v. ext (@) v x   [ACTUAL]
   GoedelAx1Gen.PosExt_local :: (r) B.1   [ACCESS]
   GoedelAx1Gen.PosExt_local :: (r) B.0   [ACCESS]
   GoedelAx1Gen.PosExt_local :: \<lambda>a b. \<forall>x. ext x b a \<and> (\<forall>xa. ext xa b a \<longrightarrow> (\<^bold>\<box>(\<lambda>v. \<forall>xb. ext (@) v xb \<longrightarrow> (x xb \<^bold>\<rightarrow> xa xb) v)) b) \<longrightarrow> (\<^bold>\<box>x \<^bold>\<in> HOML.mexActB) b   [ACCESS WORLDQ ACTUAL]
   GoedelAx1Gen.PosExt_local :: \<lambda>a b. \<forall>x. ((\<lambda>a b. ext x b a) \<^bold>\<in> BaseDefs.P \<^bold>\<rightarrow> x a) b
   GoedelAx1Gen.PosExt_local :: BaseDefs.P
   GoedelAx1Gen.PosExt_local :: \<lambda>uu uua. \<forall>x. (x \<^bold>\<in> BaseDefs.P \<^bold>\<rightarrow> x uu) uua
   GoedelAx1Gen.PosExt_local :: \<lambda>x w. ext \<alpha>__ w x \<and> ext (\<^bold>\<sim>\<beta>__) w x
   GoedelAx1Gen.PosExt_local :: \<lambda>x w. ext (\<^bold>\<sim>\<beta>__) w x
   GoedelAx1Gen.T1gen :: \<lambda>x w. \<not> B.0 x w
   GoedelAx1Gen.Th3 :: (r) B.1   [ACCESS]
   GoedelAx1Gen.Th3 :: (r) B.0   [ACCESS]
   GoedelAx1Gen.Th3 :: \<lambda>a b. \<forall>x. ext x b a \<and> (\<forall>xa. ext xa b a \<longrightarrow> (\<^bold>\<box>(\<lambda>v. \<forall>xb. ext (@) v xb \<longrightarrow> (x xb \<^bold>\<rightarrow> xa xb) v)) b) \<longrightarrow> (\<^bold>\<box>x \<^bold>\<in> HOML.mexActB) b   [ACCESS WORLDQ ACTUAL]
   GoedelAx1Gen.Th3 :: \<lambda>a b. \<forall>x. ((\<lambda>a b. ext x b a) \<^bold>\<in> BaseDefs.P \<^bold>\<rightarrow> x a) b
   GoedelAx1Gen.Th4 :: BaseDefs.P
   GoedelAx1Gen.Th4 :: \<lambda>uu uua. \<forall>x. (x \<^bold>\<in> BaseDefs.P \<^bold>\<rightarrow> x uu) uua
   GoedelAx1Gen.Th4_finite :: \<lambda>x v. \<forall>Y\<in>Ta__. ext Y v x   [FOREIGN]
   GoedelAx1Gen.Th4_finite :: \<^bold>\<U>
   GoedelAx1Gen.Th4_finite :: \<lambda>x w. ext (\<^bold>\<sim>(@)) w x   [ACTUAL]
   GoedelAx1Gen.Th4_finite :: \<lambda>x w. \<not> True
   GoedelAx1Gen.Th4_finite :: \<lambda>x v. ext (@) v x   [ACTUAL]
   GoedelAx1Gen.Th4_finite :: \<lambda>x w. \<not> B.0 x w
   GoedelAx1Gen.Th5 :: (r) B.1   [ACCESS]
   GoedelAx1Gen.Th5 :: (r) B.0   [ACCESS]
   GoedelAx1Gen.Th5 :: \<lambda>a b. \<forall>x. ext x b a \<and> (\<forall>xa. ext xa b a \<longrightarrow> (\<^bold>\<box>(\<lambda>v. \<forall>xb. ext (@) v xb \<longrightarrow> (x xb \<^bold>\<rightarrow> xa xb) v)) b) \<longrightarrow> (\<^bold>\<box>x \<^bold>\<in> HOML.mexActB) b   [ACCESS WORLDQ ACTUAL]
   GoedelAx1Gen.Th5 :: \<lambda>a b. \<forall>x. ((\<lambda>a b. ext x b a) \<^bold>\<in> BaseDefs.P \<^bold>\<rightarrow> x a) b
   GoedelAx1Gen.Th5 :: BaseDefs.P
   GoedelAx1Gen.Th5 :: \<lambda>uu uua. \<forall>x. (x \<^bold>\<in> BaseDefs.P \<^bold>\<rightarrow> x uu) uua
   = 10 with no lifted instantiation counted: Ax1, Ax1Gen, Ax2a, Ax2b, Ax3, Ax4, B, NegSelfDiff, PosSelfIdent, Th1
== ScottVariant: 23 theorems, 114 lifted instantiations, 11 with flagged witnesses, 11 hybrid, 0 inheriting, 0 connectives at the world type, 0 definitions scanned, 0 flagged; 11851 unread sub-derivations, premises of <bare> (3227), Pure.transitive (4342), Pure.combination (4133), Meson.make_neg_rule' (16), HOL.eq_reflection (132), HOL.impCE (1), 0 with a world equation in the statement
   ScottVariant.B'' :: ?\<phi>
   ScottVariant.ExistsG :: (r) B.1   [ACCESS]
   ScottVariant.ExistsG :: (r) B.0   [ACCESS]
   ScottVariant.ExistsG :: \<lambda>a b. \<forall>x. ext x b a \<and> (\<forall>xa. ext xa b a \<longrightarrow> (\<^bold>\<box>(\<lambda>v. \<forall>xb. ext (@) v xb \<longrightarrow> (x xb \<^bold>\<rightarrow> xa xb) v)) b) \<longrightarrow> (\<^bold>\<box>x \<^bold>\<in> HOML.mexActB) b   [ACCESS WORLDQ ACTUAL]
   ScottVariant.ExistsG :: \<lambda>a b. \<forall>x. ((\<lambda>a b. ext x b a) \<^bold>\<in> BaseDefs.P \<^bold>\<rightarrow> x a) b
   ScottVariant.ExistsG :: \<lambda>x w. \<not> B.0 x w
   ScottVariant.ExistsG :: \<lambda>x v. \<forall>xa. (xa \<^bold>\<in> BaseDefs.P \<^bold>\<rightarrow> xa x) v
   ScottVariant.F_HF :: \<lambda>uu uua. \<forall>x. (x \<^bold>\<in> BaseDefs.P \<^bold>\<rightarrow> x uu) uua
   ScottVariant.F_HF :: \<^bold>\<emptyset>
   ScottVariant.F_HF :: \<lambda>uub uuc. ext (veriT_sk1__ \<^bold>\<sqinter> veriT_sk2__) uuc uub
   ScottVariant.F_HF :: (r) B.1   [ACCESS]
   ScottVariant.F_HF :: (r) B.0   [ACCESS]
   ScottVariant.F_HF :: \<lambda>a b. \<forall>x. ext x b a \<and> (\<forall>xa. ext xa b a \<longrightarrow> (\<^bold>\<box>(\<lambda>v. \<forall>xb. ext (@) v xb \<longrightarrow> (x xb \<^bold>\<rightarrow> xa xb) v)) b) \<longrightarrow> (\<^bold>\<box>x \<^bold>\<in> HOML.mexActB) b   [ACCESS WORLDQ ACTUAL]
   ScottVariant.F_HF :: \<lambda>a b. \<forall>x. ((\<lambda>a b. ext x b a) \<^bold>\<in> BaseDefs.P \<^bold>\<rightarrow> x a) b
   ScottVariant.F_HF :: \<lambda>x w. \<not> B.0 x w
   ScottVariant.F_HF :: \<lambda>x v. \<forall>xa. (xa \<^bold>\<in> BaseDefs.P \<^bold>\<rightarrow> xa x) v
   ScottVariant.F_HF :: \<lambda>x v. \<not> False
   ScottVariant.F_HF :: \<^bold>\<U>
   ScottVariant.F_HF :: \<lambda>x w. ext (\<^bold>\<sim>(@)) w x   [ACTUAL]
   ScottVariant.F_HF :: \<lambda>x w. \<not> True
   ScottVariant.F_HF :: \<lambda>x v. ext (@) v x   [ACTUAL]
   ScottVariant.MC :: \<lambda>a. \<Phi>__
   ScottVariant.MC :: (r) B.1   [ACCESS]
   ScottVariant.MC :: (r) B.0   [ACCESS]
   ScottVariant.MC :: \<lambda>a b. \<forall>x. ext x b a \<and> (\<forall>xa. ext xa b a \<longrightarrow> (\<^bold>\<box>(\<lambda>v. \<forall>xb. ext (@) v xb \<longrightarrow> (x xb \<^bold>\<rightarrow> xa xb) v)) b) \<longrightarrow> (\<^bold>\<box>x \<^bold>\<in> HOML.mexActB) b   [ACCESS WORLDQ ACTUAL]
   ScottVariant.MC :: \<lambda>a b. \<forall>x. ((\<lambda>a b. ext x b a) \<^bold>\<in> BaseDefs.P \<^bold>\<rightarrow> x a) b
   ScottVariant.MC :: \<lambda>x w. \<not> B.0 x w
   ScottVariant.MC :: \<lambda>x v. \<forall>xa. (xa \<^bold>\<in> BaseDefs.P \<^bold>\<rightarrow> xa x) v
   ScottVariant.MT :: \<lambda>x w. B.1 = x
   ScottVariant.MT :: \<lambda>a b. B.1 = a
   ScottVariant.MT :: \<lambda>a b. \<not> B.1 = a
   ScottVariant.Principal :: \<lambda>a b. bot (?x21 B.0 a b) (?y20 B.0 a b)
   ScottVariant.Principal :: (r) B.1   [ACCESS]
   ScottVariant.Principal :: (r) B.0   [ACCESS]
   ScottVariant.Principal :: \<lambda>a b. \<forall>x. ext x b a \<and> (\<forall>xa. ext xa b a \<longrightarrow> (\<^bold>\<box>(\<lambda>v. \<forall>xb. ext (@) v xb \<longrightarrow> (x xb \<^bold>\<rightarrow> xa xb) v)) b) \<longrightarrow> (\<^bold>\<box>x \<^bold>\<in> HOML.mexActB) b   [ACCESS WORLDQ ACTUAL]
   ScottVariant.Principal :: \<lambda>a b. \<forall>x. ((\<lambda>a b. ext x b a) \<^bold>\<in> BaseDefs.P \<^bold>\<rightarrow> x a) b
   ScottVariant.Principal :: \<lambda>x w. \<not> B.0 x w
   ScottVariant.Principal :: \<lambda>x v. \<forall>xa. (xa \<^bold>\<in> BaseDefs.P \<^bold>\<rightarrow> xa x) v
   ScottVariant.Principal :: \<lambda>x w. ext X w x
   ScottVariant.Principal :: \<lambda>x w. ext (\<^bold>\<sim>X) w x
   ScottVariant.Principal_HF :: \<lambda>a b. bot (?x21 B.0 a b) (?y20 B.0 a b)
   ScottVariant.Principal_HF :: (r) B.1   [ACCESS]
   ScottVariant.Principal_HF :: (r) B.0   [ACCESS]
   ScottVariant.Principal_HF :: \<lambda>a b. \<forall>x. ext x b a \<and> (\<forall>xa. ext xa b a \<longrightarrow> (\<^bold>\<box>(\<lambda>v. \<forall>xb. ext (@) v xb \<longrightarrow> (x xb \<^bold>\<rightarrow> xa xb) v)) b) \<longrightarrow> (\<^bold>\<box>x \<^bold>\<in> HOML.mexActB) b   [ACCESS WORLDQ ACTUAL]
   ScottVariant.Principal_HF :: \<lambda>a b. \<forall>x. ((\<lambda>a b. ext x b a) \<^bold>\<in> BaseDefs.P \<^bold>\<rightarrow> x a) b
   ScottVariant.Principal_HF :: \<lambda>x w. \<not> B.0 x w
   ScottVariant.Principal_HF :: \<lambda>x v. \<forall>xa. (xa \<^bold>\<in> BaseDefs.P \<^bold>\<rightarrow> xa x) v
   ScottVariant.Principal_HF :: \<lambda>x w. ext X w x
   ScottVariant.Principal_HF :: \<lambda>x w. ext (\<^bold>\<sim>X) w x
   ScottVariant.Principal_aux :: \<lambda>a b. bot (?x21 B.0 a b) (?y20 B.0 a b)
   ScottVariant.Principal_aux :: (r) B.1   [ACCESS]
   ScottVariant.Principal_aux :: (r) B.0   [ACCESS]
   ScottVariant.Principal_aux :: \<lambda>a b. \<forall>x. ext x b a \<and> (\<forall>xa. ext xa b a \<longrightarrow> (\<^bold>\<box>(\<lambda>v. \<forall>xb. ext (@) v xb \<longrightarrow> (x xb \<^bold>\<rightarrow> xa xb) v)) b) \<longrightarrow> (\<^bold>\<box>x \<^bold>\<in> HOML.mexActB) b   [ACCESS WORLDQ ACTUAL]
   ScottVariant.Principal_aux :: \<lambda>a b. \<forall>x. ((\<lambda>a b. ext x b a) \<^bold>\<in> BaseDefs.P \<^bold>\<rightarrow> x a) b
   ScottVariant.Principal_aux :: \<lambda>x w. \<not> B.0 x w
   ScottVariant.Principal_aux :: \<lambda>x v. \<forall>xa. (xa \<^bold>\<in> BaseDefs.P \<^bold>\<rightarrow> xa x) v
   ScottVariant.Principal_aux :: \<lambda>x w. ext X w x
   ScottVariant.Principal_aux :: \<lambda>x w. ext (\<^bold>\<sim>X) w x
   ScottVariant.T1 :: \<lambda>x w. \<not> B.0 x w
   ScottVariant.T3 :: \<lambda>x w. \<not> B.0 x w
   ScottVariant.T3 :: \<lambda>x v. \<forall>xa. (xa \<^bold>\<in> BaseDefs.P \<^bold>\<rightarrow> xa x) v
   ScottVariant.T5 :: (r) B.1   [ACCESS]
   ScottVariant.T5 :: (r) B.0   [ACCESS]
   ScottVariant.T5 :: \<lambda>a b. \<forall>x. ext x b a \<and> (\<forall>xa. ext xa b a \<longrightarrow> (\<^bold>\<box>(\<lambda>v. \<forall>xb. ext (@) v xb \<longrightarrow> (x xb \<^bold>\<rightarrow> xa xb) v)) b) \<longrightarrow> (\<^bold>\<box>x \<^bold>\<in> HOML.mexActB) b   [ACCESS WORLDQ ACTUAL]
   ScottVariant.T5 :: \<lambda>a b. \<forall>x. ((\<lambda>a b. ext x b a) \<^bold>\<in> BaseDefs.P \<^bold>\<rightarrow> x a) b
   ScottVariant.T6 :: (r) B.1   [ACCESS]
   ScottVariant.T6 :: (r) B.0   [ACCESS]
   ScottVariant.T6 :: \<lambda>a b. \<forall>x. ext x b a \<and> (\<forall>xa. ext xa b a \<longrightarrow> (\<^bold>\<box>(\<lambda>v. \<forall>xb. ext (@) v xb \<longrightarrow> (x xb \<^bold>\<rightarrow> xa xb) v)) b) \<longrightarrow> (\<^bold>\<box>x \<^bold>\<in> HOML.mexActB) b   [ACCESS WORLDQ ACTUAL]
   ScottVariant.T6 :: \<lambda>a b. \<forall>x. ((\<lambda>a b. ext x b a) \<^bold>\<in> BaseDefs.P \<^bold>\<rightarrow> x a) b
   ScottVariant.T6 :: \<lambda>x w. \<not> B.0 x w
   ScottVariant.T6 :: \<lambda>x v. \<forall>xa. (xa \<^bold>\<in> BaseDefs.P \<^bold>\<rightarrow> xa x) v
   ScottVariant.T6Again :: \<lambda>uu uua. \<forall>x. (x \<^bold>\<in> BaseDefs.P \<^bold>\<rightarrow> x uu) uua
   ScottVariant.T6Again :: \<^bold>\<emptyset>
   ScottVariant.T6Again :: \<lambda>uub uuc. ext (veriT_sk1__ \<^bold>\<sqinter> veriT_sk2__) uuc uub
   ScottVariant.T6Again :: (r) B.1   [ACCESS]
   ScottVariant.T6Again :: (r) B.0   [ACCESS]
   ScottVariant.T6Again :: \<lambda>a b. \<forall>x. ext x b a \<and> (\<forall>xa. ext xa b a \<longrightarrow> (\<^bold>\<box>(\<lambda>v. \<forall>xb. ext (@) v xb \<longrightarrow> (x xb \<^bold>\<rightarrow> xa xb) v)) b) \<longrightarrow> (\<^bold>\<box>x \<^bold>\<in> HOML.mexActB) b   [ACCESS WORLDQ ACTUAL]
   ScottVariant.T6Again :: \<lambda>a b. \<forall>x. ((\<lambda>a b. ext x b a) \<^bold>\<in> BaseDefs.P \<^bold>\<rightarrow> x a) b
   ScottVariant.T6Again :: \<lambda>x w. \<not> B.0 x w
   ScottVariant.T6Again :: \<lambda>x v. \<forall>xa. (xa \<^bold>\<in> BaseDefs.P \<^bold>\<rightarrow> xa x) v
   ScottVariant.T6Again :: \<lambda>x v. \<not> False
   ScottVariant.T6Again :: \<^bold>\<U>
   ScottVariant.T6Again :: \<lambda>x w. ext (\<^bold>\<sim>(@)) w x   [ACTUAL]
   ScottVariant.T6Again :: \<lambda>x w. \<not> True
   ScottVariant.T6Again :: \<lambda>x v. ext (@) v x   [ACTUAL]
   ScottVariant.U1 :: \<lambda>uu uua. \<forall>x. (x \<^bold>\<in> BaseDefs.P \<^bold>\<rightarrow> x uu) uua
   ScottVariant.U1 :: \<lambda>uub uuc. ext (veriT_sk1__ \<^bold>\<sqinter> veriT_sk2__) uuc uub
   ScottVariant.U1 :: (r) B.1   [ACCESS]
   ScottVariant.U1 :: (r) B.0   [ACCESS]
   ScottVariant.U1 :: \<lambda>a b. \<forall>x. ext x b a \<and> (\<forall>xa. ext xa b a \<longrightarrow> (\<^bold>\<box>(\<lambda>v. \<forall>xb. ext (@) v xb \<longrightarrow> (x xb \<^bold>\<rightarrow> xa xb) v)) b) \<longrightarrow> (\<^bold>\<box>x \<^bold>\<in> HOML.mexActB) b   [ACCESS WORLDQ ACTUAL]
   ScottVariant.U1 :: \<lambda>a b. \<forall>x. ((\<lambda>a b. ext x b a) \<^bold>\<in> BaseDefs.P \<^bold>\<rightarrow> x a) b
   ScottVariant.U1 :: \<lambda>x w. \<not> B.0 x w
   ScottVariant.U1 :: \<lambda>x v. \<forall>xa. (xa \<^bold>\<in> BaseDefs.P \<^bold>\<rightarrow> xa x) v
   ScottVariant.U1 :: \<lambda>x v. \<not> False
   ScottVariant.U1 :: \<^bold>\<emptyset>
   ScottVariant.U1 :: \<^bold>\<U>
   ScottVariant.U1 :: \<lambda>x w. ext (\<^bold>\<sim>(@)) w x   [ACTUAL]
   ScottVariant.U1 :: \<lambda>x w. \<not> True
   ScottVariant.U1 :: \<lambda>x v. ext (@) v x   [ACTUAL]
   ScottVariant.UF_HF :: \<lambda>uua uub. ext (\<^bold>\<sim>veriT_sk7__) uub uua
   ScottVariant.UF_HF :: \<lambda>uu uua. \<forall>x. (x \<^bold>\<in> BaseDefs.P \<^bold>\<rightarrow> x uu) uua
   ScottVariant.UF_HF :: \<^bold>\<emptyset>
   ScottVariant.UF_HF :: \<lambda>uub uuc. ext (veriT_sk1__ \<^bold>\<sqinter> veriT_sk2__) uuc uub
   ScottVariant.UF_HF :: (r) B.1   [ACCESS]
   ScottVariant.UF_HF :: (r) B.0   [ACCESS]
   ScottVariant.UF_HF :: \<lambda>a b. \<forall>x. ext x b a \<and> (\<forall>xa. ext xa b a \<longrightarrow> (\<^bold>\<box>(\<lambda>v. \<forall>xb. ext (@) v xb \<longrightarrow> (x xb \<^bold>\<rightarrow> xa xb) v)) b) \<longrightarrow> (\<^bold>\<box>x \<^bold>\<in> HOML.mexActB) b   [ACCESS WORLDQ ACTUAL]
   ScottVariant.UF_HF :: \<lambda>a b. \<forall>x. ((\<lambda>a b. ext x b a) \<^bold>\<in> BaseDefs.P \<^bold>\<rightarrow> x a) b
   ScottVariant.UF_HF :: \<lambda>x w. \<not> B.0 x w
   ScottVariant.UF_HF :: \<lambda>x v. \<forall>xa. (xa \<^bold>\<in> BaseDefs.P \<^bold>\<rightarrow> xa x) v
   ScottVariant.UF_HF :: \<lambda>x v. \<not> False
   ScottVariant.UF_HF :: \<^bold>\<U>
   ScottVariant.UF_HF :: \<lambda>x w. ext (\<^bold>\<sim>(@)) w x   [ACTUAL]
   ScottVariant.UF_HF :: \<lambda>x w. \<not> True
   ScottVariant.UF_HF :: \<lambda>x v. ext (@) v x   [ACTUAL]
   = 8 with no lifted instantiation counted: A1, A2, A3, A4, A5, B, T2, T4


==> anc/GoedelUltrafilterNote/audit/probe/Probe.thy <==
theory Probe imports "ProbeBase.HOML"
begin
lemma v1: assumes T: "reflexive R" shows "\<lfloor>\<^bold>\<forall>\<Phi>. (\<Phi> \<^bold>\<rightarrow> \<^bold>\<box>\<Phi>) \<^bold>\<leftrightarrow> (\<Phi> \<^bold>\<leftrightarrow> \<^bold>\<box>\<Phi>)\<rfloor>"
proof -
  { fix w :: i and \<Phi> :: \<sigma>
    from T have ww: "w r w" by simp
    have "(\<^bold>\<box>\<Phi>) w \<Longrightarrow> \<Phi> w" using ww by auto
    hence "((\<Phi> \<^bold>\<rightarrow> \<^bold>\<box>\<Phi>) \<^bold>\<leftrightarrow> (\<Phi> \<^bold>\<leftrightarrow> \<^bold>\<box>\<Phi>)) w" by auto }
  thus ?thesis by auto
qed
lemma v2: assumes T: "reflexive R" shows "\<lfloor>\<^bold>\<forall>\<Phi>. (\<Phi> \<^bold>\<rightarrow> \<^bold>\<box>\<Phi>) \<^bold>\<leftrightarrow> (\<Phi> \<^bold>\<leftrightarrow> \<^bold>\<box>\<Phi>)\<rfloor>"
  using T by (metis)
lemma v3: assumes T: "reflexive R" shows "\<lfloor>\<^bold>\<forall>\<Phi>. (\<Phi> \<^bold>\<rightarrow> \<^bold>\<box>\<Phi>) \<^bold>\<leftrightarrow> (\<Phi> \<^bold>\<leftrightarrow> \<^bold>\<box>\<Phi>)\<rfloor>"
  using T by force
end


==> anc/GoedelUltrafilterNote/audit/probe/p-report-filtered.txt <==
== Probe: 8 theorems, 7 lifted instantiations, 6 with flagged witnesses, 6 hybrid, 0 inheriting, 0 connectives at the world type, 0 definitions scanned, 0 flagged; 14 unread sub-derivations, premises of <bare> (14), 0 with a world equation in the statement
   Probe.pBoxPY :: \<lambda>x w. \<forall>x. (\<^bold>\<box>Pp x) w   [ACCESS WORLDQ]
   Probe.pBoxQ :: \<lambda>x. \<^bold>\<box>Q x   [ACCESS WORLDQ]
   Probe.pBoxY :: \<lambda>x w. \<forall>xa. (\<^bold>\<box>xa x) w   [ACCESS WORLDQ]
   Probe.pEntails :: \<lambda>x. \<^bold>\<box>(\<lambda>v. \<forall>x. ((@) x \<^bold>\<rightarrow> Q x \<^bold>\<rightarrow> Q x) v)   [ACCESS WORLDQ ACTUAL]
   Probe.pG :: \<lambda>x w. \<forall>xa. (Pp xa \<^bold>\<rightarrow> xa x) w
   Probe.pGA :: \<lambda>x w. \<forall>xa. Pp xa w = (\<^bold>\<box>xa x) w   [ACCESS WORLDQ]
   Probe.pRig :: \<lambda>x v. Q x w   [RIGID]
   = 1 with no lifted instantiation counted: Fx


==> anc/GoedelUltrafilterNote/document/root.bib <==
@incollection{AlamaOppenheimerZalta2015,
  author    = {Alama, Jesse and Oppenheimer, Paul E. and Zalta, Edward N.},
  title     = {Automating {L}eibniz's Theory of Concepts},
  booktitle = {Automated Deduction --- {CADE-25}},
  series    = {Lecture Notes in Computer Science},
  volume    = {9195},
  pages     = {73--97},
  publisher = {Springer},
  year      = {2015},
  doi       = {10.1007/978-3-319-21401-6_4}
}
@article{Anderson1990,
  author  = {Anderson, C. Anthony},
  title   = {Some Emendations of {G}{\"o}del's Ontological Proof},
  journal = {Faith and Philosophy},
  volume  = {7},
  number  = {3},
  pages   = {291--303},
  year    = {1990},
  doi     = {10.5840/faithphil19907325}
}
@incollection{AndersonGettings1996,
  author    = {Anderson, C. Anthony and Gettings, Michael},
  title     = {{G}{\"o}del's Ontological Proof Revisited},
  booktitle = {G{\"o}del'96: Logical Foundations of Mathematics, Computer
               Science, and Physics},
  series    = {Lecture Notes in Logic},
  volume    = {6},
  pages     = {167--172},
  publisher = {Springer},
  editor    = {H{\'a}jek, Petr},
  year      = {1996},
  doi       = {10.1007/978-3-662-21963-8_10},
  note      = {Reprinted by Cambridge University Press, 2017,
               \texttt{doi:10.1017/9781316716939.011}}
}
@inproceedings{Benzmueller2020KR,
  author    = {Benzm{\"u}ller, Christoph},
  title     = {A (Simplified) Supreme Being Necessarily Exists, Says the
               Computer: Computationally Explored Variants of {G}{\"o}del's
               Ontological Argument},
  booktitle = {Proceedings of the 17th International Conference on Principles
               of Knowledge Representation and Reasoning ({KR} 2020)},
  pages     = {779--789},
  year      = {2020},
  doi       = {10.24963/kr.2020/80}
}
@article{BenzmuellerFuenmayor2020,
  author  = {Benzm{\"u}ller, Christoph and Fuenmayor, David},
  title   = {Computer-Supported Analysis of Positive Properties, Ultrafilters
             and Modal Collapse in Variants of {G}{\"o}del's Ontological
             Argument},
  journal = {Bulletin of the Section of Logic},
  volume  = {49},
  number  = {2},
  pages   = {127--148},
  year    = {2020},
  doi     = {10.18778/0138-0680.2020.08}
}
@article{BenzmuellerPaulson2013,
  author  = {Benzm{\"u}ller, Christoph and Paulson, Lawrence C.},
  title   = {Quantified Multimodal Logics in Simple Type Theory},
  journal = {Logica Universalis},
  volume  = {7},
  number  = {1},
  pages   = {7--20},
  year    = {2013},
  doi     = {10.1007/s11787-012-0052-y}
}
@article{BenzmuellerScott2025,
  author  = {Benzm{\"u}ller, Christoph and Scott, Dana S.},
  title   = {Notes on {G}{\"o}del's and {S}cott's Variants of the Ontological
             Argument},
  journal = {Monatshefte f{\"u}r Mathematik},
  volume  = {208},
  number  = {4},
  pages   = {569--611},
  year    = {2025},
  doi     = {10.1007/s00605-025-02078-x}
}
@inproceedings{BenzmuellerWP2016,
  author    = {Benzm{\"u}ller, Christoph and Woltzenlogel Paleo, Bruno},
  title     = {The Inconsistency in {G}{\"o}del's Ontological Argument:
               A Success Story for {AI} in Metaphysics},
  booktitle = {Proceedings of the Twenty-Fifth International Joint Conference
               on Artificial Intelligence ({IJCAI} 2016)},
  editor    = {Kambhampati, Subbarao},
  pages     = {936--942},
  publisher = {AAAI Press / IJCAI},
  year      = {2016},
  url       = {https://www.ijcai.org/Abstract/16/137}
}
@book{Fitting2002,
  author    = {Fitting, Melvin},
  title     = {Types, Tableaus, and {G}{\"o}del's {G}od},
  series    = {Trends in Logic},
  publisher = {Kluwer},
  address   = {Dordrecht},
  year      = {2002},
  doi       = {10.1007/978-94-010-0411-4}
}
@incollection{Friedman2012,
  author    = {Friedman, Harvey M.},
  title     = {A Divine Consistency Proof for Mathematics},
  booktitle = {Ontology of Divinity},
  editor    = {Szatkowski, Miros{\l}aw},
  series    = {Philosophical Analysis},
  volume    = {89},
  pages     = {645--696},
  publisher = {De Gruyter},
  address   = {Berlin},
  year      = {2024},
  doi       = {10.1515/9783111332536-034},
  note      = {Manuscript version: The Ohio State University, 2012}
}
@inproceedings{FuenmayorBenzmueller2017,
  author    = {Fuenmayor, David and Benzm{\"u}ller, Christoph},
  title     = {Automating Emendations of the Ontological Argument in
               Intensional Higher-Order Modal Logic},
  booktitle = {{KI} 2017: Advances in Artificial Intelligence},
  series    = {Lecture Notes in Artificial Intelligence},
  volume    = {10505},
  pages     = {114--127},
  publisher = {Springer},
  year      = {2017},
  doi       = {10.1007/978-3-319-67190-1_9}
}
@article{FuenmayorBenzmuellerAFP2017,
  author  = {Fuenmayor, David and Benzm{\"u}ller, Christoph},
  title   = {Types, Tableaus and {G}{\"o}del's {G}od in {I}sabelle/{HOL}},
  journal = {Archive of Formal Proofs},
  pages   = {1--34},
  year    = {2017},
  note    = {Verified data publication,
             \url{https://isa-afp.org/entries/Types_Tableaus_and_Goedels_God.html}}
}
@incollection{Goedel1970,
  author    = {G{\"o}del, Kurt},
  title     = {Appendix {A}. {N}otes in {K}urt {G}{\"o}del's {H}and},
  booktitle = {Logic and Theism: Arguments for and Against Beliefs in God},
  editor    = {Sobel, Jordan Howard},
  pages     = {144--145},
  publisher = {Cambridge University Press},
  year      = {2004},
  doi       = {10.1017/CBO9780511497988}
}
@article{MacIntosh1991,
  author  = {MacIntosh, J. J.},
  title   = {Theological Question-Begging},
  journal = {Dialogue: Canadian Philosophical Review},
  volume  = {30},
  number  = {4},
  pages   = {531--548},
  year    = {1991},
  doi     = {10.1017/S0012217300011859}
}
@article{OdifreddiGomes2026,
  author  = {Odifreddi, Piergiorgio and Gomes, Thiago},
  title   = {{G}{\"o}del's Ontological Proof and Its Consistency Consequences},
  journal = {Logica Universalis},
  volume  = {20},
  number  = {1--2},
  pages   = {97--112},
  year    = {2026},
  doi     = {10.1007/s11787-026-00409-6}
}
@incollection{Scott1972,
  author    = {Scott, Dana S.},
  title     = {Appendix {B}. {N}otes in {D}ana {S}cott's {H}and},
  booktitle = {Logic and Theism: Arguments for and Against Beliefs in God},
  editor    = {Sobel, Jordan Howard},
  pages     = {145--146},
  publisher = {Cambridge University Press},
  year      = {2004},
  doi       = {10.1017/CBO9780511497988}
}
@book{Isabelle,
  author    = {Nipkow, Tobias and Paulson, Lawrence C. and Wenzel, Markus},
  title     = {{I}sabelle/{HOL} --- A Proof Assistant for Higher-Order Logic},
  series    = {Lecture Notes in Computer Science},
  volume    = {2283},
  publisher = {Springer},
  year      = {2002},
  doi       = {10.1007/3-540-45949-9}
}
@inproceedings{Nitpick,
  author    = {Blanchette, Jasmin Christian and Nipkow, Tobias},
  title     = {Nitpick: A Counterexample Generator for Higher-Order Logic
               Based on a Relational Model Finder},
  booktitle = {Interactive Theorem Proving --- {ITP} 2010},
  series    = {Lecture Notes in Computer Science},
  volume    = {6172},
  pages     = {131--146},
  publisher = {Springer},
  year      = {2010},
  doi       = {10.1007/978-3-642-14052-5_11}
}
@book{Sobel2004,
  author    = {Sobel, Jordan Howard},
  title     = {Logic and Theism: Arguments for and Against Beliefs in God},
  publisher = {Cambridge University Press},
  year      = {2004},
  doi       = {10.1017/CBO9780511497988}
}
@misc{Benzmueller2026LU,
  author    = {Benzm{\"u}ller, Christoph},
  title     = {Demodalising {G}{\"o}del's {G}od? {U}ltrafilters, Rigidity and Modal Collapse Revisited},
  howpublished = {Logica Universalis, accepted for publication. Preprint arXiv:2608.07578, doi:10.48550/arXiv.2608.07578},
  year      = {2026}
}


==> anc/GoedelUltrafilterNote/document/root.tex <==
\documentclass[11pt,a4paper]{article}
\usepackage{isabelle,isabellesym}
\usepackage{amssymb}
\usepackage[only,bigsqcap,bigsqcup]{stmaryrd}
\usepackage{url}
\usepackage{pdfsetup}
\hypersetup{bookmarksdepth=2}
\urlstyle{rm}
\isabellestyle{it}

% One \section per theory; the sections and subsections written inside the
% theories become subsections and subsubsections.
\renewcommand{\isamarkupsection}[1]{\subsection{#1}}
\renewcommand{\isamarkupsubsection}[1]{\subsubsection{#1}}
\setcounter{tocdepth}{1}
\setcounter{secnumdepth}{2}

\begin{document}
\title{Companion Formalisation to\\
       \emph{Demodalising G\"odel's God?\\
       Ultrafilters, Rigidity and Modal Collapse Revisited}}
\author{Christoph Benzm\"uller}
\maketitle

\noindent
This document is typeset from the Isabelle/HOL sources of the session
\texttt{GoedelUltrafilterNote}, which accompanies the article
\cite{Benzmueller2026LU}, a comment on Odifreddi and Gomes
\cite{OdifreddiGomes2026}. The session is included as ancillary files with
the arXiv version of the article and builds with
\texttt{isabelle build -D . -v} under Isabelle2025-2; exit code~0 certifies
that every proof closes and that every model-finder call meets the outcome
recorded in its \texttt{expect} annotation.

The article cites the checking statement for each of its claims in the form
\textsf{Theory.name}, for instance \textsf{UFilterS5.MC\_fails}: the theory
is a section of this document and the name a theorem, lemma or definition
inside it. Three kinds of statements occur. \emph{Kernel-checked theorems}:
every positive claim of the article is of this kind, and so are the two
explicitly constructed countermodels (\textsf{UFilterS5},
\textsf{Th4Underivability}), where the types and constants of the embedding
are interpreted outright and the countermodel claim is itself a theorem.
\emph{Model-finder output}: a lemma closed by \textbf{oops} after a Nitpick
call records a countermodel (or, with \texttt{satisfy}, a model) found in the
finite scope stated by \texttt{card}; \texttt{user\_axioms} makes the axioms
of the theory part of what Nitpick must satisfy, and
\texttt{expect = genuine} turns the outcome into a build condition. One call
with \texttt{expect = none} records that no model exists in its scope.
Author--year references in the comments refer to the list at the end of this
document; section numbers of the form ``Section 3.2 of the article'' refer
to \cite{Benzmueller2026LU}.

\tableofcontents
\newpage
\parindent 0pt\parskip 0.5ex

\section{HOML: the shallow embedding of higher-order modal logic}
\input{HOML.tex}
\section{MFilter: modal filters, modal ultrafilters, Hauptfilter}
\input{MFilter.tex}
\section{BaseDefs: positivity, entailment, essence, necessary existence, Godlikeness}
\input{BaseDefs.tex}
\section{ScottVariant: Scott's variant --- a $\gamma$-ultrafilter, with collapse}
\input{ScottVariant.tex}
\section{AndersonVariant: Anderson's variant --- principal, without collapse}
\input{AndersonVariant.tex}
\section{FittingVariant: Fitting's variant --- a $\delta$-ultrafilter, without collapse}
\input{FittingVariant.tex}
\section{UFilterOnly: the ultrafilter axiom alone --- collapse is rigidity}
\input{UFilterOnly.tex}
\section{UFilterVariant: ultrafilter axiom with A2 and A3 --- God, without collapse}
\input{UFilterVariant.tex}
\section{UFilterS5: the explicit S5 countermodel}
\input{UFilterS5.tex}
\section{SimpleVariantHF: the Hauptfilter of Godlikeness as the only axiom}
\input{SimpleVariantHF.tex}
\section{GoedelAx1Gen: Theorem IV, finite models, and the footnote axiom}
\input{GoedelAx1Gen.tex}
\section{Th4Underivability: the infinite countermodel to Theorem IV}
\input{Th4Underivability.tex}
\section{GoedelInconsistency: the 1970 manuscript is inconsistent in K}
\input{GoedelInconsistency.tex}
\section{ExtensionalityTests: the extensionality of positivity}
\input{ExtensionalityTests.tex}
\section{AltEntailmentVariant: the guarded reading of necessary entailment}
\input{AltEntailmentVariant.tex}

\nocite{*}
\bibliographystyle{plain}
\bibliography{root}
\end{document}

